Canonical Bochner-K\"ahler potentials via the Sasaki-K\"ahler correspondence

We introduce a new approach to the study of Bochner-K\"ahler manifolds, based on normal form techniques in CR geometry. As observed by Webster, Bochner-K\"ahler manifolds are intimately related to spherical Sasakian manifolds. Our approach utilises this relationship as well as normal forms for spherical Sasakian manifolds (known as rigid spheres). In this setting potentials of Bochner-K\"ahler manifolds are nothing but the defining equations of rigid spheres in rigid normal form. This leads to a canonical formula for Bochner-K\"ahler potentials, as well as streamlined proofs of known results on the structure and the symmetries of Bochner-K\"ahler manifolds. Our approach also provides a host of examples in terms of an implicit formula of the corresponding K\"ahler potentials.

==> anc/KSS_manuscript_companion_1.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "7c88c56a",
   "metadata": {
    "id": "7c88c56a"
   },
   "source": [
    "# Notebook Companion for  \n",
    "<div align=\"center\">\n",
    "    <em>Canonical Bochner–Kähler potentials via the  Sasaki–Kähler correspondence</em>  \n",
    "    <br>  \n",
    "    <strong>Martin Kolář, Gerd Schmalz, and David Sykes</strong>  \n",
    "</div>\n",
    "\n",
    "---\n",
    "\n",
    "This notebook accompanies **Section 6.1** of the article\n",
    "\n",
    "> **Kolář, M., Schmalz, G. and Sykes, D.**  \n",
    "> *Canonical Bochner–Kähler potentials via the  Sasaki–Kähler correspondence*  \n",
    "\n",
    "reproducing the symmetry algebra classification of Bochner–Kähler structures on complex surfaces (Table 1). Numbered theorems and sections discussed below all refer to this article. Final results of the analysis can be viewed in the notebook's last section.\n",
    "\n",
    "\n",
    "###### Reproducibility note: this notebook was created with dgcv 0.5.0 and SageMath 10.9 on Python 3.14.3. It was rendered with IPython 9.16.1 and ipykernel 7.3.0. It can also run using sympy 1.14.0 without SageMath installed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "edb1a925",
   "metadata": {},
   "source": [
    "# Table of Contents"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cac4b800",
   "metadata": {},
   "source": [
    "This notebook contains the following sections:\n",
    "- **Preamble**: Imports needed functions from the `dgcv` library\n",
    "- **Setup**: Builds the parameterized equation sysem established in Section 6 whose solutions describe Bochner–Kähler symmetries.\n",
    "- **Stratifying the moduli space**: Develops the tree of assumptions on Bochner–Kähler structure moduli space parameters stratifying the space into strata along which symmetry algebra dimsions are constant.\n",
    "- **Results summary (for symmetry algebra dimension stratification)**: Presents results of the previous section's stratification with useful diagrams, a tree diagram for the summarizing full branching analysis, and a summary table with important properties of the partitionings' final strata\n",
    "- **Symmetry algebras**: A demonstration of how to inspect special cases produced in the previous section's branching analysis tree, namely constructing and analyzing representations of their symmetry algebras.\n",
    "- **Symmetry Algebras Classification**: Develops a further refinement of the previous stratification, now into smaller strata along which the symmetry algebras' isomorphism classes are constant.\n",
    "- **Summary of moduli space stratification by algebra isomorphism classes**: Presents a final summary of the stratification, a tree diagram of the final branching analysis, and a table organising important properties of the algebras classified. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee765d11",
   "metadata": {
    "id": "ee765d11"
   },
   "source": [
    "# Preamble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "561148e1",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "561148e1",
    "outputId": "3945dc74-7c0f-4a69-dd66-58b6b28a7cd6"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Applied the `quick_notebook` settings.\n",
      "The following labels were configured in the namespace:\n",
      "\n",
      "  • For complex variables: conjugate, I, im, re\n",
      "  • For symbolic expressions: cancel, expand, factor, simplify, sqrt, subs, symbol, take_quotient\n"
     ]
    }
   ],
   "source": [
    "# # If dgcv is not installed, uncomment the following line to install it:\n",
    "# %pip install dgcv   # dgcv = differential geometry with complex variables\n",
    "\n",
    "from dgcv import *  # imports all functions from the standard dgcv library\n",
    "from dgcv.secondary_library import case_tree, defloat\n",
    "\n",
    "set_dgcv_settings(\n",
    "    quick_notebook=True,    # shorthand for settings that enable rich display \n",
    "                            # formats with latex compiling for math objects.\n",
    "    ask_before_overwriting_objects_in_vmf=False,    # allows dgcv's variable\n",
    "                            # management framework to automatically manage\n",
    "                            # naming collisions for variables\n",
    "    forgo_warnings = True,  # disables dgcv's tutorial-oriented warning system\n",
    "    version_specific_defaults = '0.5.0'\n",
    "    )\n",
    "configure_convenient_labels(verbose=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "240daf69",
   "metadata": {
    "id": "240daf69"
   },
   "source": [
    "# Setup\n",
    "\n",
    "\n",
    "\n",
    "We consider Bochner–Kähler structures given by the moduli space parameters $(a,X,r)$ in the notation of Theorem 1. Following the notation in Theorem 2 of Section 6, we let $\\tau_j$ denote eigenvalues of $X$, and we represent the Sasaki structure's Reeb field and the general infinitesimal Kähler symmetries by the two matrices\n",
    "$$\n",
    "A = \\begin{bmatrix} 0&-2\\operatorname{i}\\overline{a_1}&-2\\operatorname{i}\\overline{a_2}&r\\\\\n",
    "0&\\operatorname{i}\\tau_1&0&a_1\\\\\n",
    "0&0&\\operatorname{i}\\tau_2&a_2\\\\\n",
    "1&0&0&0\\end{bmatrix}\n",
    "\\quad\\text{ and }\\quad\n",
    "B = \\begin{bmatrix} 0&-2\\operatorname{i}\\overline{\\alpha_1}&-2\\operatorname{i}\\overline{\\alpha_2}&\\rho\\\\\n",
    "\\beta_1&\\operatorname{i}h_{1,1}&\\operatorname{i}h_{1,2}&\\alpha_1\\\\\n",
    "\\beta_2&\\operatorname{i}\\overline{h_{1,2}}&\\operatorname{i}h_{2,2}&\\alpha_2\\\\\n",
    "0&2\\operatorname{i} \\overline{\\beta_1}&2\\operatorname{i}\\overline{\\beta_2}&0\\end{bmatrix},\n",
    "$$\n",
    "where\n",
    "$$\n",
    "\\alpha_j=\\operatorname{i}\\tau_j\\beta_j,\n",
    "\\quad \\tau_j,h_{j,j},r\\in \\mathbb{R},\\quad a_j\\geq 0,\n",
    "\\quad\\text{ and }\\quad\n",
    "\\rho = 2\\Im\\langle \\beta,a\\rangle = \\operatorname{i}(\\overline{\\beta_1}a_1+\\overline{\\beta_2}a_2-\\overline{a_1}\\beta_1-\\overline{a_2}\\beta_2).\n",
    "$$\n",
    "To simplify counting parameters later we will use real and imaginary parts for the complex variables:\n",
    "$$\n",
    "h_{1,2}=s+\\operatorname{it},\n",
    "\\quad \\text{ and }\\quad\n",
    "\\beta_j=\\xi_j+\\operatorname{i}\\gamma_j\n",
    "$$\n",
    "So alltogether we have\n",
    "$$\n",
    "B = \\begin{bmatrix} 0&-2\\tau_1\\overline{\\beta_1}&-2\\tau_2\\overline{\\beta_2}&2(\\gamma_1a_1+\\gamma_2a_2)\\\\\n",
    "\\beta_1&\\operatorname{i}h_{1,1}&\\operatorname{i}h_{1,2}& \\operatorname{i}\\tau_1\\beta_1\\\\\n",
    "\\beta_2&\\operatorname{i}\\overline{h_{1,2}}&\\operatorname{i}h_{2,2}&\\operatorname{i}\\tau_2\\beta_2\\\\\n",
    "0&2\\operatorname{i}\\overline{\\beta_1}&2\\operatorname{i}\\overline{\\beta_2}&0\\end{bmatrix}\n",
    "\\quad\\text{ for some }\\quad h_{j,j}\\in\\mathbb{R},\\, \\beta_j=\\xi+\\operatorname{i}\\gamma_j,h_{1,2}\\in \\mathbb{C},\\, a_j\\geq0\n",
    "$$\n",
    "and the complex conjugates in $A$ can be omitted.\n",
    "\n",
    "All of this is represented programatically below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ff29a73e",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 119
    },
    "id": "ff29a73e",
    "outputId": "97e1c6c2-ae57-44c8-c149-e66dd5b6ba2d"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$A = \\begin{bmatrix}0 & - 2 i a_{1} & - 2 i a_{2} & r \\\\ 0 & i \\tau_{1} & 0 & a_{1} \\\\ 0 & 0 & i \\tau_{2} & a_{2} \\\\ 1 & 0 & 0 & 0\\end{bmatrix} \\quad \\text{ and }\\quad B = \\begin{bmatrix}0 & 2 \\tau_{1} \\left(i \\gamma_{1} - \\xi_{1}\\right) & 2 \\tau_{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & 2 a_{1} \\gamma_{1} + 2 a_{2} \\gamma_{2} \\\\ i \\gamma_{1} + \\xi_{1} & i h_{1 1} & i s - t & \\tau_{1} \\left(- \\gamma_{1} + i \\xi_{1}\\right) \\\\ i \\gamma_{2} + \\xi_{2} & i s + t & i h_{2 2} & \\tau_{2} \\left(- \\gamma_{2} + i \\xi_{2}\\right) \\\\ 0 & 2 \\gamma_{1} + 2 i \\xi_{1} & 2 \\gamma_{2} + 2 i \\xi_{2} & 0\\end{bmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "createVariables('a',2, assumptions='nonnegative')   # creates nonnegative variables a1, a2\n",
    "createVariables('tau',2, assumptions='real')        # creates real variables tau1, tau2\n",
    "createVariables('h_1_1 h_2_2 r',assumptions='real') # creates additional real variables\n",
    "createVariables('h_1_2','s','t')        # creates additional standard variables\n",
    "createVariables('beta','xi','gamma',2)  # creates complex coordinate system beta_j=xi_j+I*gamma_j\n",
    "system_variables = set(xi + gamma + (h_1_1,s,t,h_2_2))\n",
    "system_parameters = set(a+tau+(r,))\n",
    "variables = system_variables | system_parameters\n",
    "\n",
    "A = matrix_dgcv(\n",
    "    [\n",
    "        [0,-2*I*a1,-2*I*a2,r],\n",
    "        [0,I*tau1,0,a1],\n",
    "        [0,0,I*tau2,a2],\n",
    "        [1,0,0,0]\n",
    "    ]\n",
    ")\n",
    "B = simplify(allToReal(matrix_dgcv(\n",
    "    [\n",
    "        [0,-2*tau1*conjugate(beta1),-2*tau2*conjugate(beta2),I*(conjugate(beta1)*a1+conjugate(beta2)*a2-conjugate(a1)*beta1-conjugate(a2)*beta2)],\n",
    "        [beta1,I*h_1_1,I*h_1_2,I*tau1*beta1],\n",
    "        [beta2,I*conjugate(h_1_2),I*h_2_2,I*tau2*beta2],\n",
    "        [0,2*I*conjugate(beta1),2*I*conjugate(beta2),0]\n",
    "    ]\n",
    ")))\n",
    "show(LaTeX_eqn_system({'A':A,'B':B},one_line=True))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "UMNAa6evkKCN",
   "metadata": {
    "id": "UMNAa6evkKCN"
   },
   "source": [
    "Here is $B$ in holomorphic coordinates:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "nsI1D9rIZ6fD",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 122
    },
    "id": "nsI1D9rIZ6fD",
    "outputId": "d6224fdf-1674-4342-e3e5-1ff12115f950"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$B = \\begin{bmatrix}0 & - 2 \\tau_{1} \\overline{\\beta_{1}} & - 2 \\tau_{2} \\overline{\\beta_{2}} & i \\left(- a_{1} \\left(\\beta_{1} - \\overline{\\beta_{1}}\\right) - a_{2} \\left(\\beta_{2} - \\overline{\\beta_{2}}\\right)\\right) \\\\ \\beta_{1} & i h_{1 1} & i h_{1 2} & i \\beta_{1} \\tau_{1} \\\\ \\beta_{2} & i \\overline{h_{1 2}} & i h_{2 2} & i \\beta_{2} \\tau_{2} \\\\ 0 & 2 i \\overline{\\beta_{1}} & 2 i \\overline{\\beta_{2}} & 0\\end{bmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(LaTeX_eqn_system({'B':allToHol(B)},one_line=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "wM_8EUvXkUm9",
   "metadata": {
    "id": "wM_8EUvXkUm9"
   },
   "source": [
    "Here is the commutator of $A$ and $B$ (used as the main equation system throughout the rest of this notebook):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0dc17ac6",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 139
    },
    "id": "0dc17ac6",
    "outputId": "ee67fc63-d9f1-43c7-81ba-aedc6bd6bb29"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\displaystyle \\begin{bmatrix}2 i \\left(a_{1} \\xi_{1} + a_{2} \\xi_{2}\\right) & - 2 a_{1} h_{1 1} + 2 i a_{2} \\left(i s + t\\right) - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & 2 i a_{1} \\left(i s - t\\right) - 2 a_{2} h_{2 2} - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{2}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & - 4 a_{1} \\tau_{1} \\xi_{1} - 4 a_{2} \\tau_{2} \\xi_{2} \\\\ 0 & - 4 i a_{1} \\xi_{1} & - 2 a_{1} \\left(\\gamma_{2} + i \\xi_{2}\\right) - 2 i a_{2} \\left(i \\gamma_{1} + \\xi_{1}\\right) - i \\tau_{1} \\left(i s - t\\right) + i \\tau_{2} \\left(i s - t\\right) & i a_{1} h_{1 1} + a_{2} \\left(i s - t\\right) + r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & - 2 i a_{1} \\left(i \\gamma_{2} + \\xi_{2}\\right) - 2 a_{2} \\left(\\gamma_{1} + i \\xi_{1}\\right) + i \\tau_{1} \\left(i s + t\\right) - i \\tau_{2} \\left(i s + t\\right) & - 4 i a_{2} \\xi_{2} & a_{1} \\left(i s + t\\right) + i a_{2} h_{2 2} + r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{2}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 2 i \\left(a_{1} \\xi_{1} + a_{2} \\xi_{2}\\right)\\end{bmatrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "general_commutator = simplify(B*A-A*B)\n",
    "show(general_commutator)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5l1gbO6ckm47",
   "metadata": {
    "id": "5l1gbO6ckm47"
   },
   "source": [
    "Here is the commutator in holomorphic coordinates:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f8TgPAo6kp2y",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 143
    },
    "id": "f8TgPAo6kp2y",
    "outputId": "35ea404e-836c-448a-9115-b22bca52d2e0"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\displaystyle \\begin{bmatrix}i \\left(a_{1} \\left(\\beta_{1} + \\overline{\\beta_{1}}\\right) + a_{2} \\left(\\beta_{2} + \\overline{\\beta_{2}}\\right)\\right) & - 2 a_{1} h_{1 1} - 2 a_{2} \\overline{h_{1 2}} - 2 i r \\overline{\\beta_{1}} - 2 i \\tau_{1}^{2} \\overline{\\beta_{1}} & - 2 a_{1} h_{1 2} - 2 a_{2} h_{2 2} - 2 i r \\overline{\\beta_{2}} - 2 i \\tau_{2}^{2} \\overline{\\beta_{2}} & - 2 a_{1} \\tau_{1} \\left(\\beta_{1} + \\overline{\\beta_{1}}\\right) - 2 a_{2} \\tau_{2} \\left(\\beta_{2} + \\overline{\\beta_{2}}\\right) \\\\ 0 & - 2 i a_{1} \\left(\\beta_{1} + \\overline{\\beta_{1}}\\right) & - 2 i a_{1} \\overline{\\beta_{2}} - 2 i a_{2} \\beta_{1} + h_{1 2} \\tau_{1} - h_{1 2} \\tau_{2} & i a_{1} h_{1 1} + i a_{2} h_{1 2} + \\beta_{1} r + \\beta_{1} \\tau_{1}^{2} \\\\ 0 & - 2 i a_{1} \\beta_{2} - 2 i a_{2} \\overline{\\beta_{1}} - \\tau_{1} \\overline{h_{1 2}} + \\tau_{2} \\overline{h_{1 2}} & - 2 i a_{2} \\left(\\beta_{2} + \\overline{\\beta_{2}}\\right) & i a_{1} \\overline{h_{1 2}} + i a_{2} h_{2 2} + \\beta_{2} r + \\beta_{2} \\tau_{2}^{2} \\\\ 0 & 0 & 0 & i \\left(a_{1} \\left(\\beta_{1} + \\overline{\\beta_{1}}\\right) + a_{2} \\left(\\beta_{2} + \\overline{\\beta_{2}}\\right)\\right)\\end{bmatrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(allToHol(general_commutator))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d29685f",
   "metadata": {
    "id": "3d29685f",
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "# Stratifying the moduli space\n",
    "\n",
    "The way this notebook is organized is that we first define a `dgcv.case_tree` object, which is designed for organizing branching analysis of an equation system. We will call the object `case`.\n",
    "\n",
    "Then as we define subcases, we register them inside of `case`. The container `case` has tools for analyzing and summarizing the branching tree as the set of subcases grows."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9ccf713b",
   "metadata": {
    "id": "9ccf713b"
   },
   "outputs": [],
   "source": [
    "case = case_tree(equation_system=general_commutator,    # This gets populated as branches are developed below\n",
    "                 variables=system_variables,\n",
    "                 _simplify_rule=simplify,\n",
    "                 label=r\"moduli stratification by $\\dim(\\mathfrak{aut})$\"\n",
    "                 )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "uKhwupSqmSFQ",
   "metadata": {
    "id": "uKhwupSqmSFQ"
   },
   "source": [
    "Below we are going to consider 3 cases separately:\n",
    "\n",
    "**a)** $\\tau_1=\\tau_2=\\tau_3$.\n",
    "\n",
    "**b)** $\\tau_1=\\tau_2$ and $\\tau_1\\neq \\tau_3$.\n",
    "\n",
    "**c)** $\\tau_i\\neq \\tau_j$ for all $i\\neq j$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "152d9e68",
   "metadata": {
    "id": "152d9e68"
   },
   "source": [
    "## **Case a**:\n",
    "\n",
    "$\\tau_1=\\tau_2$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "62452f1d",
   "metadata": {
    "id": "62452f1d"
   },
   "source": [
    "We can normalize $(a,X,r)$ to make\n",
    "$$\n",
    "a_1\\geq0\\quad\\text{ and }\\quad a_2=0.\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "2973595e",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "2973595e",
    "outputId": "3599bd6a-632d-4d69-8e4e-0fb1b16e3af4"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1} \\quad \\text{ and }\\quad a_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i a_{1} \\xi_{1} & - 2 a_{1} h_{1 1} - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & 2 i a_{1} \\left(i s - t\\right) - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & - 4 a_{1} \\tau_{1} \\xi_{1} \\\\ 0 & - 4 i a_{1} \\xi_{1} & - 2 a_{1} \\left(\\gamma_{2} + i \\xi_{2}\\right) & i a_{1} h_{1 1} + r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & 2 a_{1} \\left(\\gamma_{2} - i \\xi_{2}\\right) & 0 & a_{1} \\left(i s + t\\right) + r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 2 i a_{1} \\xi_{1}\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1},\\quad\\text{and}\\quad a_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad \\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{tau2:tau1}}\n",
    "corollaries = {'closed':{a2:0}}\n",
    "case.add_case('a',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "\n",
    "# to check that this new special case was added to the tree correctly,\n",
    "# we can query its case_summary method:\n",
    "case.a.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd07efd9",
   "metadata": {
    "id": "dd07efd9"
   },
   "source": [
    "From the equations above, either\n",
    "$$\n",
    "a_1=0\n",
    "$$\n",
    "or\n",
    "$$\n",
    "\\beta_2=\\xi_2+\\operatorname{i}\\gamma_2=h_{1,2}=s+\\operatorname{i}t=0.\n",
    "$$\n",
    "These alternatives correspond to subcases **a.1** and **a.2** below.\n",
    "\n",
    "\n",
    "A remark about using the case_tree class. Its method `tree_summary` can be used make a diagram of the tree of subcases attached to it. Currently we have added one subcase:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "0fb05469",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><style>\n",
       "#tree-4635ba5d {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d.tree-container {\n",
       "    padding: 20px;\n",
       "    overflow-x: auto;\n",
       "    max-width: 100%;\n",
       "    white-space: nowrap;\n",
       "    font-family: var(--dgcv-font-family, sans-serif);\n",
       "    background: transparent !important;\n",
       "    color: var(--dgcv-text-main);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d.tree-container ul { position: relative; padding-top: 10px; list-style-type: none; margin: 0; }\n",
       "#tree-4635ba5d.tree-container li { position: relative; padding: 25px 5px 0 40px; list-style-type: none; }\n",
       "\n",
       "#tree-4635ba5d.tree-container li::after {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    border-bottom: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main);\n",
       "    width: 40px; height: 52px; border-radius: 0 0 0 10px;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d.tree-container li:not(:last-child)::before {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    height: 100%;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d.tree-container > ul > li { padding-left: 0; }\n",
       "#tree-4635ba5d.tree-container > ul > li::after, #tree-4635ba5d.tree-container > ul > li::before { display: none; }\n",
       "\n",
       "#tree-4635ba5d .compound-node { \n",
       "    display: inline-table;\n",
       "    border-collapse: separate;\n",
       "    border-spacing: 0;\n",
       "    position: relative; \n",
       "    z-index: 2; \n",
       "    transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s);\n",
       "    vertical-align: middle;\n",
       "    background-color: transparent !important;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .compound-node:has(label.node-label:hover) {\n",
       "    transform: var(--dgcv-hover-transform, none);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .node-label, #tree-4635ba5d .cond-box, #tree-4635ba5d .complete-msg, #tree-4635ba5d .note-msg, #tree-4635ba5d .fold-count {\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "    box-shadow: var(--dgcv-table-shadow, none);\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .node-label, #tree-4635ba5d .cond-box, #tree-4635ba5d .complete-msg, #tree-4635ba5d .fold-count {\n",
       "    display: table-cell;\n",
       "    padding: 8px 15px;\n",
       "    vertical-align: middle;\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-box { padding: 0; vertical-align: top; }\n",
       "\n",
       "#tree-4635ba5d .cond-compartment {\n",
       "    position: relative;\n",
       "    padding: 7px 14px 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-compartment::before {\n",
       "    content: \"corollaries\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    margin-right: min(2px, var(--dgcv-border-width, 1px));\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-compartment + .cond-compartment {\n",
       "    border-top-style: solid;\n",
       "    border-top-color: var(--dgcv-border-main);\n",
       "    border-top-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-chip {\n",
       "    --computed-border-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    position: absolute;\n",
       "    top: 0;\n",
       "    left: 6px;\n",
       "    transform: translateY(-50%);\n",
       "    padding: 0 5px;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    line-height: 1.2;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    white-space: nowrap;\n",
       "    background: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: min(4px, var(--dgcv-border-radius, 12px));\n",
       "}\n",
       "#tree-4635ba5d .cond-chip::before {\n",
       "    content: \"\";\n",
       "    position: absolute;\n",
       "    top: calc(-1 * var(--computed-border-width));\n",
       "    left: calc(-1 * var(--computed-border-width));\n",
       "    right: calc(-1 * var(--computed-border-width));\n",
       "    bottom: 50%;\n",
       "    box-sizing: border-box;\n",
       "    border-style: solid;\n",
       "    border-color: var(--dgcv-border-main);\n",
       "    border-width: var(--computed-border-width);\n",
       "    border-bottom: none;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    border-radius: \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        0 0;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-content, #tree-4635ba5d .cell-content {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "    overflow-x: auto;\n",
       "    overflow-y: hidden;\n",
       "    padding-bottom: 6px;\n",
       "    scrollbar-width: none;\n",
       "    -ms-overflow-style: none;\n",
       "    background-image:\n",
       "        linear-gradient(to right, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to left, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to right, rgba(128, 128, 128, 0.35), transparent),\n",
       "        linear-gradient(to left, rgba(128, 128, 128, 0.35), transparent);\n",
       "    background-position: left center, right center, left center, right center;\n",
       "    background-repeat: no-repeat;\n",
       "    background-size: 24px 100%, 24px 100%, 10px 100%, 10px 100%;\n",
       "    background-attachment: local, local, scroll, scroll;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-content::-webkit-scrollbar,\n",
       "#tree-4635ba5d .cell-content::-webkit-scrollbar { display: none; }\n",
       "\n",
       "#tree-4635ba5d .cond-content { font-size: 12px; }\n",
       "\n",
       "#tree-4635ba5d .cell-content { white-space: pre-line; }\n",
       "\n",
       "#tree-4635ba5d .complete-msg .cell-content { --dgcv-fade-bg: var(--dgcv-bg-alt); }\n",
       "\n",
       "#tree-4635ba5d .complete-msg { padding-bottom: 2px; }\n",
       "\n",
       "#tree-4635ba5d .node-label, #tree-4635ba5d .complete-msg {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .complete-msg { position: relative; }\n",
       "\n",
       "#tree-4635ba5d .sample-chip {\n",
       "    white-space: normal;\n",
       "    text-align: center;\n",
       "    line-height: 1.15;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .complete-msg:has(.sample-chip) { padding-top: 14px; }\n",
       "\n",
       "#tree-4635ba5d .complete-msg:has(.sample-chip)::before {\n",
       "    content: \"via numeric\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .node-label {\n",
       "    font-weight: bold; \n",
       "    font-size: 14px; \n",
       "    background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "    color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "    text-shadow: var(--dgcv-text-shadow, none);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .root-wrapper .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0 0; \n",
       "}\n",
       "#tree-4635ba5d .root-wrapper:has(.note-msg) .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 0; \n",
       "}\n",
       "\n",
       "#tree-4635ba5d .cond-box {\n",
       "    font-size: 12px; \n",
       "    font-style: italic;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .compound-node:not(:has(.complete-msg)) .cond-box {\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .compound-node:has(.note-msg):not(:has(.complete-msg)) .cond-box {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .complete-msg {\n",
       "    font-size: 11px; \n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .compound-node:has(.note-msg) .complete-msg { border-radius: 0 var(--dgcv-border-radius, 12px) 0 0; }\n",
       "\n",
       "#tree-4635ba5d .note-msg {\n",
       "    display: table-caption;\n",
       "    caption-side: bottom;\n",
       "    padding: 4px 12px 0;\n",
       "    font-size: 10px; \n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "    border-top: none;\n",
       "    border-radius: 0 0 var(--dgcv-border-radius, 12px) 0;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .compound-node:not(:has(.complete-msg)) .note-msg {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d label.node-label:hover {\n",
       "    background: var(--dgcv-bg-hover);\n",
       "    background-color: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "    border-color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-4635ba5d label.node-label:hover .cond-chip {\n",
       "    background: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-4635ba5d label.node-label:hover .cond-chip::before {\n",
       "    border-color: var(--dgcv-text-hover);\n",
       "}\n",
       "#tree-4635ba5d .children-ul { margin-left: 10px; }\n",
       "\n",
       "#tree-4635ba5d .tree-toggle {\n",
       "    position: absolute;\n",
       "    opacity: 0;\n",
       "    width: 0;\n",
       "    height: 0;\n",
       "    margin: 0;\n",
       "    padding: 0;\n",
       "    border: none;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d label.node-label { cursor: pointer; }\n",
       "\n",
       "#tree-4635ba5d .node-label { position: relative; }\n",
       "\n",
       "#tree-4635ba5d .node-label::after {\n",
       "    content: \"case\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d label.node-label::before {\n",
       "    content: \"\\25be\";\n",
       "    position: absolute;\n",
       "    top: 7px;\n",
       "    left: 6px;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    line-height: 1;\n",
       "    opacity: 0.8;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:checked + .compound-node label.node-label::before {\n",
       "    content: \"\\25b8\";\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .node-chip {\n",
       "    font-weight: normal;\n",
       "    text-shadow: none;\n",
       "    z-index: 3;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .node-phantom { visibility: hidden; }\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:focus-visible + .compound-node label.node-label {\n",
       "    outline: var(--dgcv-border-width, 2px) solid var(--dgcv-text-hover);\n",
       "    outline-offset: 2px;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:checked ~ .children-ul { display: none; }\n",
       "\n",
       "#tree-4635ba5d .fold-count {\n",
       "    display: none;\n",
       "    font-size: 11px;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:checked + .compound-node .fold-count {\n",
       "    display: table-cell;\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:checked + .compound-node:has(.note-msg) .fold-count {\n",
       "    border-bottom-left-radius: 0;\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:checked + .compound-node .cond-box { border-radius: 0; }\n",
       "\n",
       "#tree-4635ba5d .tree-toggle:checked + .compound-node.root-wrapper .node-label {\n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "    </style><div id=\"tree-4635ba5d\" class=\"tree-container\"><ul><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-4635ba5d-f0\"><div class=\"compound-node root-wrapper\"><label class=\"node-label\" style=\"min-width: 10px;\" for=\"tree-4635ba5d-f0\"><span class=\"cond-chip node-chip\">root</span>moduli stratification by $\\dim(\\mathfrak{aut})$</label><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$a_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">incomplete</div></div></div></li></ul></li></ul></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "case.tree_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79898012",
   "metadata": {
    "id": "79898012"
   },
   "source": [
    "### **Case a.1**:\n",
    "\n",
    "$a=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ca0db03d",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "ca0db03d",
    "outputId": "28311369-2ee7-407c-88b9-9e60535b3b0f"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\quad\\text{and}\\quad a_{1} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & 0 \\\\ 0 & 0 & 0 & r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & 0 & 0 & r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r \\quad \\text{ and }\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad \\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{a1:0}}\n",
    "case.a.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.a._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d0615048",
   "metadata": {},
   "source": [
    "In this case, $(\\tau^2+r)\\beta=0$ so either\n",
    "$$\n",
    "\\tau^2=-r\n",
    "\\quad\\text{ or }\\quad\n",
    "\\beta = \\xi+\\operatorname{i}\\gamma=0.\n",
    "$$\n",
    "Each possibility corresponds to a branch developed in the following subsections."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f23f7fc",
   "metadata": {
    "id": "7f23f7fc"
   },
   "source": [
    "#### **Case a.1.1**:\n",
    "\n",
    "$\\tau^2=-r$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9b1e0eb8",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 330
    },
    "id": "9b1e0eb8",
    "outputId": "d752a043-cc81-4729-9424-31dde378a0e3"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0,\\quad\\text{and}\\quad r = - \\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad \\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     1 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2}}\n",
    "case.a._1.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.a._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "133f128c",
   "metadata": {},
   "source": [
    "#### **Case a.1.2**:\n",
    "\n",
    "$r\\neq-\\tau_1^2$, which implies $\\beta=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "cfd1f720",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0,\\quad\\text{and}\\quad r\\neq- \\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{1} = 0,\\quad\\text{and}\\quad \\gamma_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r \\quad \\text{ and }\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     2 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions= {'open':{r:-tau1**2}}\n",
    "corollaries={'closed':{v:0 for v in xi+gamma}}\n",
    "case.a._1.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "\n",
    "case.a._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bd806ae3",
   "metadata": {
    "id": "bd806ae3"
   },
   "source": [
    "### **Case a.2**:\n",
    "\n",
    "$a_1\\neq 0$, which implies $\\xi_1=0$, $\\xi_2=$, $\\gamma_2=0$, $s=0$, and $t=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "81133f12",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "81133f12",
    "outputId": "b726314e-0748-4bba-dc6e-3b634b2ed8ff"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{2} = 0, \\quad s = 0,\\quad\\text{and}\\quad t = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & - 2 a_{1} h_{1 1} - 2 \\gamma_{1} r - 2 \\gamma_{1} \\tau_{1}^{2} & 0 & 0 \\\\ 0 & 0 & 0 & i \\left(a_{1} h_{1 1} + \\gamma_{1} r + \\gamma_{1} \\tau_{1}^{2}\\right) \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1},\\quad\\text{and}\\quad a_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$h_{1 1}, \\quad \\gamma_{1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a1:0}}\n",
    "corollaries = {'closed':{xi1:0,xi2:0,gamma2:0,s:0,t:0}}\n",
    "case.a.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "\n",
    "case.a._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "779266bc",
   "metadata": {
    "id": "779266bc"
   },
   "source": [
    "Since $a_1\\neq0$ in this branch, the above equation implies\n",
    "$$\n",
    "h_{1,1}=-\\frac{\\gamma_1( r+\\tau_1^2)}{a_1} \\qquad \\left(=\\operatorname{i}\\frac{\\beta_1( r+\\tau_1^2)}{a_1}\\right)\n",
    "$$\n",
    "\n",
    "Let's add this constraint to **a.2** forming a leg **a.2.1** in the case tree:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "c6f7968a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{2} = 0, \\quad s = 0, \\quad t = 0,\\quad\\text{and}\\quad h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1},\\quad\\text{and}\\quad a_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1} \\quad \\text{ and }\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{h_1_1:-gamma1*(r+tau1**2)/(a1)}}\n",
    "case.a._2.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.a._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "349403f4",
   "metadata": {
    "id": "349403f4"
   },
   "source": [
    "## **Case b**:\n",
    "\n",
    "$\\tau_1\\neq\\tau_2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "42bb8ddb",
   "metadata": {},
   "outputs": [],
   "source": [
    "case.add_case('b',defining_conditions={'open':{tau1:tau2}})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f7469357",
   "metadata": {},
   "source": [
    "This case will immediately branch based on which $a_j$ parameters are $0$, leading to 3 subcases:\n",
    "\n",
    "- $a=0$\n",
    "- Only 1 component of $a$ is zero, and assume w.l.o.g. $a_1\\neq 0$ and $a_2=0$\n",
    "- $a_1\\neq0$ and $a_2\\neq 0$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "96ef436f",
   "metadata": {},
   "source": [
    "### **Case b.1**:\n",
    "\n",
    "$a=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "42e5d287",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter condition\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i \\left(a_{1} \\xi_{1} + a_{2} \\xi_{2}\\right) & - 2 a_{1} h_{1 1} + 2 i a_{2} \\left(i s + t\\right) - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & 2 i a_{1} \\left(i s - t\\right) - 2 a_{2} h_{2 2} - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{2}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & - 4 a_{1} \\tau_{1} \\xi_{1} - 4 a_{2} \\tau_{2} \\xi_{2} \\\\ 0 & - 4 i a_{1} \\xi_{1} & - 2 a_{1} \\left(\\gamma_{2} + i \\xi_{2}\\right) - 2 i a_{2} \\left(i \\gamma_{1} + \\xi_{1}\\right) - i \\tau_{1} \\left(i s - t\\right) + i \\tau_{2} \\left(i s - t\\right) & i a_{1} h_{1 1} + a_{2} \\left(i s - t\\right) + r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & - 2 i a_{1} \\left(i \\gamma_{2} + \\xi_{2}\\right) - 2 a_{2} \\left(\\gamma_{1} + i \\xi_{1}\\right) + i \\tau_{1} \\left(i s + t\\right) - i \\tau_{2} \\left(i s + t\\right) & - 4 i a_{2} \\xi_{2} & a_{1} \\left(i s + t\\right) + i a_{2} h_{2 2} + r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{2}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 2 i \\left(a_{1} \\xi_{1} + a_{2} \\xi_{2}\\right)\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad a_{2}, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad \\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{a1:0,a2:0}}\n",
    "case.b.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.b.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "af09a3ca",
   "metadata": {},
   "source": [
    "Since $(\\tau_1\\neq\\tau_2)$ this implies $h_{1,2}=0$, so let's add a new subcase leg with that imposed:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "3ab016a2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0,\\quad\\text{and}\\quad \\tau_{1}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s = 0 \\quad \\text{ and }\\quad t = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{2}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & 0 \\\\ 0 & 0 & 0 & r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & 0 & 0 & r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{2}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2}, \\quad r,\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{s:0,t:0}}\n",
    "case.b._1.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.b._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cc7dffc7",
   "metadata": {},
   "source": [
    "Now there are three possibilities:\n",
    " - $\\tau_j^2=-r$ for both $j$, i.e., $\\tau_1**2=-r$ and $\\tau_2=-\\tau_1$\n",
    " - $\\tau_j^2=-r$ for only 1 $j$ and $\\beta_k=0$ for the $k\\neq j$ (let's assume it's $j=1$ and $k=2$, as the other $j=2$ and $k=1$ branch is equivelent by symmetry of the formulas)\n",
    " - $\\tau_j^2\\neq-r$ for any $j$ and $\\beta_j=0$ for all $j$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "8c5782cd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad r = - \\tau_{1}^{2}, \\quad \\tau_{2} = - \\tau_{1},\\quad\\text{and}\\quad \\tau_{1}\\neq- \\tau_{1},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s = 0 \\quad \\text{ and }\\quad t = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     1 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2,tau2:-tau1}}\n",
    "case.b._1._1.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.b._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "eddce3a1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad r = - \\tau_{1}^{2},\\tau_{1}\\neq\\tau_{2},  \\quad \\text{ and }\\quad \\tau_{1}\\neq- \\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s = 0, \\quad t = 0, \\quad \\gamma_{2} = 0,\\quad\\text{and}\\quad \\xi_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} \\quad \\text{ and }\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$h_{1 1}, \\quad \\xi_{1}, \\quad \\gamma_{1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     2 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2},'open':{tau1:-tau2}}\n",
    "corollaries = {'closed':{gamma2:0,xi2:0}}\n",
    "case.b._1._1.add_case('_2',defining_conditions=def_conditions, corollary_conditions=corollaries)\n",
    "\n",
    "case.b._1._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "2fb98ab5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad r\\neq- \\tau_{2}^{2},\\quad\\text{and}\\quad r\\neq- \\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s = 0, \\quad t = 0, \\quad \\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{1} = 0,\\quad\\text{and}\\quad \\gamma_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2}, \\quad r,\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$h_{1 1} \\quad \\text{ and }\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'open':{r:{-tau1**2,-tau2**2}}}\n",
    "case.b._1._1.add_case('_3',defining_conditions=def_conditions,corollary_conditions={'closed':{v:0 for v in xi+gamma}})\n",
    "\n",
    "case.b._1._1._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e7c2a28",
   "metadata": {},
   "source": [
    "### **Case b.2**:\n",
    "\n",
    "$a_2=0$ and $a_1\\neq0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "046c5650",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0,\\tau_{1}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i a_{1} \\xi_{1} & - 2 a_{1} h_{1 1} - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & 2 i a_{1} \\left(i s - t\\right) - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{2}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & - 4 a_{1} \\tau_{1} \\xi_{1} \\\\ 0 & - 4 i a_{1} \\xi_{1} & - 2 a_{1} \\left(\\gamma_{2} + i \\xi_{2}\\right) - i \\tau_{1} \\left(i s - t\\right) + i \\tau_{2} \\left(i s - t\\right) & i a_{1} h_{1 1} + r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & i \\left(- 2 a_{1} \\left(i \\gamma_{2} + \\xi_{2}\\right) + \\tau_{1} \\left(i s + t\\right) - \\tau_{2} \\left(i s + t\\right)\\right) & 0 & a_{1} \\left(i s + t\\right) + r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{2}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 2 i a_{1} \\xi_{1}\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2}, \\quad r, \\quad \\tau_{1},\\quad\\text{and}\\quad a_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad \\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a1:0},'closed':{a2:0}}\n",
    "case.b.add_case('_2',defining_conditions=def_conditions)\n",
    "\n",
    "case.b._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe993912",
   "metadata": {},
   "source": [
    "Since $a_1\\neq 0$, we get\n",
    "$$\n",
    "\\xi_1=0,\n",
    "\\quad\n",
    "h_{1,1}=-\\gamma_1 \\frac{r+\\tau_1^2}{a_1}\n",
    "\\qquad\\text{and}\\qquad\n",
    "\\operatorname{i}s+t = \\operatorname{i}\\overline{h_{1,2}} = -\\beta_2\\frac{r+\\tau_2^2}{a_1} \\iff (t=-\\xi_2\\frac{r+\\tau_2^2}{a_1}\\text{ and }s=-\\gamma_2\\frac{r+\\tau_2^2}{a_1})\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c898583e",
   "metadata": {},
   "source": [
    "#### Case B.2.1:\n",
    "\n",
    "$\\xi_1=0$, $h_{1,1}=-\\gamma_1\\frac{r+\\tau_1^2}{a_1}$, and\n",
    "$$\n",
    "\\operatorname{i}s+t = \\operatorname{i}\\overline{h_{1,2}} = -\\beta_2\\frac{r+\\tau_2^2}{a_1} \\iff (t=-\\xi_2\\frac{r+\\tau_2^2}{a_1}\\text{ and }s=-\\gamma_2\\frac{r+\\tau_2^2}{a_1})\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "be609535",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0,\\tau_{1}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}, \\quad t = - \\frac{\\xi_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}},\\quad\\text{and}\\quad s = - \\frac{\\gamma_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & \\frac{- 2 a_{1}^{2} \\left(\\gamma_{2} + i \\xi_{2}\\right) + i \\tau_{1} \\left(r + \\tau_{2}^{2}\\right) \\left(i \\gamma_{2} - \\xi_{2}\\right) - i \\tau_{2} \\left(r + \\tau_{2}^{2}\\right) \\left(i \\gamma_{2} - \\xi_{2}\\right)}{a_{1}} & 0 \\\\ 0 & \\frac{i \\left(i \\gamma_{2} + \\xi_{2}\\right) \\left(- 2 a_{1}^{2} - \\tau_{1} \\left(r + \\tau_{2}^{2}\\right) + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)\\right)}{a_{1}} & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2}, \\quad r, \\quad \\tau_{1},\\quad\\text{and}\\quad a_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad h_{2 2}, \\quad \\xi_{2},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed': {xi1:0,h_1_1:-gamma1*(r+tau1**2)/a1,\n",
    "                             t:-xi2*(r+tau2**2)/a1,\n",
    "                             s:-gamma2*(r+tau2**2)/a1}}\n",
    "case.b._2.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.b._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d3ebab1",
   "metadata": {},
   "source": [
    "Two possiblities remain. Either\n",
    "- $\\beta_2 = \\xi_2+\\operatorname{i}\\gamma_2=0$, or\n",
    "- $r\\neq \\tau^2$ and $\\tau_1 = \\frac{\\tau_2(r+\\tau_2^2)-2a_1^2}{r+\\tau_2^2}$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5d747c2",
   "metadata": {},
   "source": [
    "##### Case B.2.1.1:\n",
    "\n",
    "$\\beta_2 = \\xi_2+\\operatorname{i} \\gamma_2=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "c109c3f0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0,\\tau_{1}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}, \\quad t = 0, \\quad s = 0, \\quad \\xi_{2} = 0,\\quad\\text{and}\\quad \\gamma_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2}, \\quad r, \\quad \\tau_{1},\\quad\\text{and}\\quad a_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1} \\quad \\text{ and }\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{xi2:0,gamma2:0}}\n",
    "case.b._2._1.add_case('_1',defining_conditions=def_conditions)\n",
    "\n",
    "case.b._2._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "859a808a",
   "metadata": {},
   "source": [
    "##### Case B.2.1.2:\n",
    "\n",
    "$r\\neq \\tau^2$ and $\\tau_1 = \\frac{\\tau_2(r+\\tau_2^2)-2a_1^2}{r+\\tau_2^2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "005b3ee7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}, \\quad a_{2} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad r\\neq- \\tau_{2}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1 1} = - \\frac{\\gamma_{1} r}{a_{1}} - \\frac{\\gamma_{1} \\left(- 2 a_{1}^{2} + r \\tau_{2} + \\tau_{2}^{3}\\right)^{2}}{a_{1} \\left(r + \\tau_{2}^{2}\\right)^{2}}, \\quad t = - \\frac{\\xi_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}},\\quad\\text{and}\\quad s = - \\frac{\\gamma_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad a_{1},\\quad\\text{and}\\quad \\tau_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad h_{2 2}, \\quad \\xi_{2},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'open':{r:-tau2**2}}\n",
    "corollaries = {'closed':{tau1:(tau2*(r+tau2**2)-2*a1**2)/(r+tau2**2)}}\n",
    "case.b._2._1.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "\n",
    "case.b._2._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5782cbd",
   "metadata": {},
   "source": [
    "### **Case b.3:**\n",
    "\n",
    "$a_1\\neq0$ and $a_2\\neq0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "975dad4e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{2}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i \\left(a_{1} \\xi_{1} + a_{2} \\xi_{2}\\right) & - 2 a_{1} h_{1 1} + 2 i a_{2} \\left(i s + t\\right) - 2 r \\left(\\gamma_{1} + i \\xi_{1}\\right) + 2 i \\tau_{1}^{2} \\left(i \\gamma_{1} - \\xi_{1}\\right) & 2 i a_{1} \\left(i s - t\\right) - 2 a_{2} h_{2 2} - 2 r \\left(\\gamma_{2} + i \\xi_{2}\\right) + 2 i \\tau_{2}^{2} \\left(i \\gamma_{2} - \\xi_{2}\\right) & - 4 a_{1} \\tau_{1} \\xi_{1} - 4 a_{2} \\tau_{2} \\xi_{2} \\\\ 0 & - 4 i a_{1} \\xi_{1} & - 2 a_{1} \\left(\\gamma_{2} + i \\xi_{2}\\right) - 2 i a_{2} \\left(i \\gamma_{1} + \\xi_{1}\\right) - i \\tau_{1} \\left(i s - t\\right) + i \\tau_{2} \\left(i s - t\\right) & i a_{1} h_{1 1} + a_{2} \\left(i s - t\\right) + r \\left(i \\gamma_{1} + \\xi_{1}\\right) + i \\tau_{1}^{2} \\left(\\gamma_{1} - i \\xi_{1}\\right) \\\\ 0 & - 2 i a_{1} \\left(i \\gamma_{2} + \\xi_{2}\\right) - 2 a_{2} \\left(\\gamma_{1} + i \\xi_{1}\\right) + i \\tau_{1} \\left(i s + t\\right) - i \\tau_{2} \\left(i s + t\\right) & - 4 i a_{2} \\xi_{2} & a_{1} \\left(i s + t\\right) + i a_{2} h_{2 2} + r \\left(i \\gamma_{2} + \\xi_{2}\\right) + i \\tau_{2}^{2} \\left(\\gamma_{2} - i \\xi_{2}\\right) \\\\ 0 & 0 & 0 & 2 i \\left(a_{1} \\xi_{1} + a_{2} \\xi_{2}\\right)\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad a_{2}, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t, \\quad \\xi_{2}, \\quad \\gamma_{2}, \\quad \\gamma_{1}, \\quad \\xi_{1}, \\quad s, \\quad h_{1 1},\\quad\\text{and}\\quad h_{2 2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a1:0,a2:0}}\n",
    "case.b.add_case('_3',defining_conditions=def_conditions)\n",
    "\n",
    "case.b._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e270f5ac",
   "metadata": {},
   "source": [
    "Since $a_1\\neq0$ and $a_2\\neq0$, we have\n",
    "$$\n",
    "\\xi_1 = \\xi_2 = 0,\\quad\n",
    "h_{1,1} = \\frac{-a_2(s+\\operatorname{i}t) + (r+\\tau_1^2) \\gamma_1}{a_1},\\quad\n",
    "h_{2,2} = \\frac{-a_1(s+\\operatorname{i}t) + (r+\\tau_2^2) \\gamma_2}{a_2}\n",
    "$$\n",
    "collecting real and imaginary parts of this last equation yields\n",
    "$$\n",
    "h_{1,1} = \\frac{-a_2s + (r+\\tau_1^2) \\gamma_1}{a_1}, \\quad\n",
    "h_{2,2} = \\frac{-a_1s + (r+\\tau_2^2) \\gamma_2}{a_2}\n",
    "\\quad\\text{and}\\quad t= 0.\n",
    "$$\n",
    "And after making those replacements the remaining nonzero entry shows\n",
    "$$\n",
    "s = 2\\frac{a_1\\gamma_2-a_2\\gamma_1}{\\tau_1-\\tau_2}.\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08065268",
   "metadata": {},
   "source": [
    "#### **Case b.3.1:**\n",
    "\n",
    "$h_{1,1} = \\frac{-a_2s + (r+\\tau_1^2) \\gamma_1}{a_1}$, $h_{2,2} = \\frac{-a_1s + (r+\\tau_2^2) \\gamma_2}{a_2}$, and $t= 0$, followed by $s = 2\\frac{a_1\\gamma_2-a2\\gamma_1}{\\tau_1-\\tau_2}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "c4668687",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 5 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{2}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad h_{1 1} = \\frac{- 2 a_{2} \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right) - \\gamma_{1} \\left(r + \\tau_{1}^{2}\\right) \\left(\\tau_{1} - \\tau_{2}\\right)}{a_{1} \\left(\\tau_{1} - \\tau_{2}\\right)}, \\quad h_{2 2} = \\frac{- 2 a_{1} \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right) - \\gamma_{2} \\left(r + \\tau_{2}^{2}\\right) \\left(\\tau_{1} - \\tau_{2}\\right)}{a_{2} \\left(\\tau_{1} - \\tau_{2}\\right)}, \\quad t = 0,\\quad\\text{and}\\quad s = \\frac{2 \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right)}{\\tau_{1} - \\tau_{2}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad a_{2}, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1} \\quad \\text{ and }\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     5 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{xi1:0, xi2:0, \n",
    "                            h_1_1:(-a2*s-(r+tau1**2)*gamma1)/a1,\n",
    "                            h_2_2:(-a1*s-(r+tau2**2)*gamma2)/a2,\n",
    "                            t:0}}\n",
    "follow_up = {'closed': {s: 2*(a1*gamma2-a2*gamma1)/(tau1-tau2)}}\n",
    "case.b._3.add_case('_1',defining_conditions=def_conditions)\n",
    "case.b._3._1.add_case('_1',defining_conditions=follow_up)\n",
    "\n",
    "case.b._3._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45026e7e",
   "metadata": {},
   "source": [
    "# Results summary (for symmetry algebra dimension stratification)\n",
    "\n",
    "Above, we stratified the parameter space into strata (defined by each final special case on the case tree) where the symmetry algebra dimensions are constant. Next we will stratify it further into sub-strata along which the algebra isomorphism classes are constant. But first, here is a summary of current case tree:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "818d66de",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "818d66de",
    "outputId": "bfb47b51-5b04-478a-af94-c55fcb592b37"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><style>\n",
       "#tree-50b71874 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "\n",
       "#tree-50b71874.tree-container {\n",
       "    padding: 20px;\n",
       "    overflow-x: auto;\n",
       "    max-width: 100%;\n",
       "    white-space: nowrap;\n",
       "    font-family: var(--dgcv-font-family, sans-serif);\n",
       "    background: transparent !important;\n",
       "    color: var(--dgcv-text-main);\n",
       "}\n",
       "\n",
       "#tree-50b71874.tree-container ul { position: relative; padding-top: 10px; list-style-type: none; margin: 0; }\n",
       "#tree-50b71874.tree-container li { position: relative; padding: 25px 5px 0 40px; list-style-type: none; }\n",
       "\n",
       "#tree-50b71874.tree-container li::after {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    border-bottom: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main);\n",
       "    width: 40px; height: 52px; border-radius: 0 0 0 10px;\n",
       "}\n",
       "\n",
       "#tree-50b71874.tree-container li:not(:last-child)::before {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    height: 100%;\n",
       "}\n",
       "\n",
       "#tree-50b71874.tree-container > ul > li { padding-left: 0; }\n",
       "#tree-50b71874.tree-container > ul > li::after, #tree-50b71874.tree-container > ul > li::before { display: none; }\n",
       "\n",
       "#tree-50b71874 .compound-node { \n",
       "    display: inline-table;\n",
       "    border-collapse: separate;\n",
       "    border-spacing: 0;\n",
       "    position: relative; \n",
       "    z-index: 2; \n",
       "    transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s);\n",
       "    vertical-align: middle;\n",
       "    background-color: transparent !important;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .compound-node:has(label.node-label:hover) {\n",
       "    transform: var(--dgcv-hover-transform, none);\n",
       "}\n",
       "\n",
       "#tree-50b71874 .node-label, #tree-50b71874 .cond-box, #tree-50b71874 .complete-msg, #tree-50b71874 .note-msg, #tree-50b71874 .fold-count {\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "    box-shadow: var(--dgcv-table-shadow, none);\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-50b71874 .node-label, #tree-50b71874 .cond-box, #tree-50b71874 .complete-msg, #tree-50b71874 .fold-count {\n",
       "    display: table-cell;\n",
       "    padding: 8px 15px;\n",
       "    vertical-align: middle;\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-box { padding: 0; vertical-align: top; }\n",
       "\n",
       "#tree-50b71874 .cond-compartment {\n",
       "    position: relative;\n",
       "    padding: 7px 14px 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-compartment::before {\n",
       "    content: \"corollaries\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    margin-right: min(2px, var(--dgcv-border-width, 1px));\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-compartment + .cond-compartment {\n",
       "    border-top-style: solid;\n",
       "    border-top-color: var(--dgcv-border-main);\n",
       "    border-top-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-chip {\n",
       "    --computed-border-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    position: absolute;\n",
       "    top: 0;\n",
       "    left: 6px;\n",
       "    transform: translateY(-50%);\n",
       "    padding: 0 5px;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    line-height: 1.2;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    white-space: nowrap;\n",
       "    background: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: min(4px, var(--dgcv-border-radius, 12px));\n",
       "}\n",
       "#tree-50b71874 .cond-chip::before {\n",
       "    content: \"\";\n",
       "    position: absolute;\n",
       "    top: calc(-1 * var(--computed-border-width));\n",
       "    left: calc(-1 * var(--computed-border-width));\n",
       "    right: calc(-1 * var(--computed-border-width));\n",
       "    bottom: 50%;\n",
       "    box-sizing: border-box;\n",
       "    border-style: solid;\n",
       "    border-color: var(--dgcv-border-main);\n",
       "    border-width: var(--computed-border-width);\n",
       "    border-bottom: none;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    border-radius: \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        0 0;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-content, #tree-50b71874 .cell-content {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "    overflow-x: auto;\n",
       "    overflow-y: hidden;\n",
       "    padding-bottom: 6px;\n",
       "    scrollbar-width: none;\n",
       "    -ms-overflow-style: none;\n",
       "    background-image:\n",
       "        linear-gradient(to right, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to left, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to right, rgba(128, 128, 128, 0.35), transparent),\n",
       "        linear-gradient(to left, rgba(128, 128, 128, 0.35), transparent);\n",
       "    background-position: left center, right center, left center, right center;\n",
       "    background-repeat: no-repeat;\n",
       "    background-size: 24px 100%, 24px 100%, 10px 100%, 10px 100%;\n",
       "    background-attachment: local, local, scroll, scroll;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-content::-webkit-scrollbar,\n",
       "#tree-50b71874 .cell-content::-webkit-scrollbar { display: none; }\n",
       "\n",
       "#tree-50b71874 .cond-content { font-size: 12px; }\n",
       "\n",
       "#tree-50b71874 .cell-content { white-space: pre-line; }\n",
       "\n",
       "#tree-50b71874 .complete-msg .cell-content { --dgcv-fade-bg: var(--dgcv-bg-alt); }\n",
       "\n",
       "#tree-50b71874 .complete-msg { padding-bottom: 2px; }\n",
       "\n",
       "#tree-50b71874 .node-label, #tree-50b71874 .complete-msg {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "}\n",
       "\n",
       "#tree-50b71874 .complete-msg { position: relative; }\n",
       "\n",
       "#tree-50b71874 .sample-chip {\n",
       "    white-space: normal;\n",
       "    text-align: center;\n",
       "    line-height: 1.15;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .complete-msg:has(.sample-chip) { padding-top: 14px; }\n",
       "\n",
       "#tree-50b71874 .complete-msg:has(.sample-chip)::before {\n",
       "    content: \"via numeric\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .node-label {\n",
       "    font-weight: bold; \n",
       "    font-size: 14px; \n",
       "    background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "    color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "    text-shadow: var(--dgcv-text-shadow, none);\n",
       "}\n",
       "\n",
       "#tree-50b71874 .root-wrapper .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0 0; \n",
       "}\n",
       "#tree-50b71874 .root-wrapper:has(.note-msg) .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 0; \n",
       "}\n",
       "\n",
       "#tree-50b71874 .cond-box {\n",
       "    font-size: 12px; \n",
       "    font-style: italic;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "}\n",
       "\n",
       "#tree-50b71874 .compound-node:not(:has(.complete-msg)) .cond-box {\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .compound-node:has(.note-msg):not(:has(.complete-msg)) .cond-box {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .complete-msg {\n",
       "    font-size: 11px; \n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .compound-node:has(.note-msg) .complete-msg { border-radius: 0 var(--dgcv-border-radius, 12px) 0 0; }\n",
       "\n",
       "#tree-50b71874 .note-msg {\n",
       "    display: table-caption;\n",
       "    caption-side: bottom;\n",
       "    padding: 4px 12px 0;\n",
       "    font-size: 10px; \n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "    border-top: none;\n",
       "    border-radius: 0 0 var(--dgcv-border-radius, 12px) 0;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .compound-node:not(:has(.complete-msg)) .note-msg {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 label.node-label:hover {\n",
       "    background: var(--dgcv-bg-hover);\n",
       "    background-color: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "    border-color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-50b71874 label.node-label:hover .cond-chip {\n",
       "    background: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-50b71874 label.node-label:hover .cond-chip::before {\n",
       "    border-color: var(--dgcv-text-hover);\n",
       "}\n",
       "#tree-50b71874 .children-ul { margin-left: 10px; }\n",
       "\n",
       "#tree-50b71874 .tree-toggle {\n",
       "    position: absolute;\n",
       "    opacity: 0;\n",
       "    width: 0;\n",
       "    height: 0;\n",
       "    margin: 0;\n",
       "    padding: 0;\n",
       "    border: none;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-50b71874 label.node-label { cursor: pointer; }\n",
       "\n",
       "#tree-50b71874 .node-label { position: relative; }\n",
       "\n",
       "#tree-50b71874 .node-label::after {\n",
       "    content: \"case\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-50b71874 label.node-label::before {\n",
       "    content: \"\\25be\";\n",
       "    position: absolute;\n",
       "    top: 7px;\n",
       "    left: 6px;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    line-height: 1;\n",
       "    opacity: 0.8;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .tree-toggle:checked + .compound-node label.node-label::before {\n",
       "    content: \"\\25b8\";\n",
       "}\n",
       "\n",
       "#tree-50b71874 .node-chip {\n",
       "    font-weight: normal;\n",
       "    text-shadow: none;\n",
       "    z-index: 3;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .node-phantom { visibility: hidden; }\n",
       "\n",
       "#tree-50b71874 .tree-toggle:focus-visible + .compound-node label.node-label {\n",
       "    outline: var(--dgcv-border-width, 2px) solid var(--dgcv-text-hover);\n",
       "    outline-offset: 2px;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .tree-toggle:checked ~ .children-ul { display: none; }\n",
       "\n",
       "#tree-50b71874 .fold-count {\n",
       "    display: none;\n",
       "    font-size: 11px;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "}\n",
       "\n",
       "#tree-50b71874 .tree-toggle:checked + .compound-node .fold-count {\n",
       "    display: table-cell;\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .tree-toggle:checked + .compound-node:has(.note-msg) .fold-count {\n",
       "    border-bottom-left-radius: 0;\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-50b71874 .tree-toggle:checked + .compound-node .cond-box { border-radius: 0; }\n",
       "\n",
       "#tree-50b71874 .tree-toggle:checked + .compound-node.root-wrapper .node-label {\n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "    </style><div id=\"tree-50b71874\" class=\"tree-container\"><ul><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f0\"><div class=\"compound-node root-wrapper\"><label class=\"node-label\" style=\"min-width: 10px;\" for=\"tree-50b71874-f0\"><span class=\"cond-chip node-chip\">root</span>moduli stratification by $\\dim(\\mathfrak{aut})$</label><div class=\"fold-count\">9 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f1\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f1\"><span class=\"cond-chip node-chip\">case</span>a</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$a_{2} = 0$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f2\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f2\"><span class=\"cond-chip node-chip\">case</span>a.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = - \\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 8</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a.1.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq - \\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{1} = 0$,   $\\gamma_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 4</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f3\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f3\"><span class=\"cond-chip node-chip\">case</span>a.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{2} = 0$,   $s = 0$,   $t = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a.2.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 2</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f4\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f4\"><span class=\"cond-chip node-chip\">case</span>b</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} \\neq \\tau_{2}$</div></div></div><div class=\"fold-count\">6 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f5\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f5\"><span class=\"cond-chip node-chip\">case</span>b.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f6\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f6\"><span class=\"cond-chip node-chip\">case</span>b.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$s = 0$,   $t = 0$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = - \\tau_{1}^{2}$,   $\\tau_{2} = - \\tau_{1}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 6</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.1.1.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} \\neq - \\tau_{2}$,   $r = - \\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{2} = 0$,   $\\xi_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 4</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.1.1.3</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq - \\tau_{2}^{2}$,   $r \\neq - \\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{1} = 0$,   $\\gamma_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 2</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f7\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f7\"><span class=\"cond-chip node-chip\">case</span>b.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{1} \\neq 0$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f8\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f8\"><span class=\"cond-chip node-chip\">case</span>b.2.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}$,   $t = - \\frac{\\xi_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}}$,   $s = - \\frac{\\gamma_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}}$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.2.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$\\xi_{2} = 0$,   $\\gamma_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 2</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.2.1.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq - \\tau_{2}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 4</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f9\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f9\"><span class=\"cond-chip node-chip\">case</span>b.3</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} \\neq 0$,   $a_{2} \\neq 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-50b71874-f10\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-50b71874-f10\"><span class=\"cond-chip node-chip\">case</span>b.3.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $h_{1 1} = \\frac{- a_{2} s - \\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}$,   $h_{2 2} = \\frac{- a_{1} s - \\gamma_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{2}}$,   $t = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.3.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$s = \\frac{2 \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right)}{\\tau_{1} - \\tau_{2}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 2</div></div></div></li></ul></li></ul></li></ul></li></ul></li></ul></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "case.tree_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "6528ca10",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "6528ca10",
    "outputId": "f0f0ef70-0bbc-41bf-c01e-9c53ecbe1340"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"tree-leaves-summary-4ac7d9cc\"><style>\n",
       "            #tree-leaves-summary-4ac7d9cc {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #tree-leaves-summary-4ac7d9cc {\n",
       "                max-width: 100%;\n",
       "                overflow-x: hidden;\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "                --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-flex { display: flex; flex-direction: row; gap: 16px; align-items: flex-start; }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-main { flex: 0 1 auto; max-width: 100%; min-width: 0; display: flex; flex-direction: column; }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-side { flex: 0 0 320px; max-width: 40%; box-sizing: border-box; display: flex; flex-direction: column; align-items: stretch; }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-caption-wrapper { display: flex; justify-content: flex-start; align-items: flex-end; width: 100%; margin: 0; padding: 0; }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border-top-left-radius: var(--dgcv-border-radius, 12px); \n",
       "                border-top-right-radius: var(--dgcv-border-radius, 12px); \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                max-width: 100%; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table { \n",
       "                width: 100%; table-layout: fixed; border-collapse: separate; border-spacing: 0; \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                box-shadow: var(--dgcv-table-shadow, none); \n",
       "                border-radius: 0px var(--dgcv-border-radius, var(--m-r-tr)) var(--dgcv-border-radius, var(--m-r-br)) var(--dgcv-border-radius, var(--m-r-bl)); \n",
       "                overflow: hidden; \n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-table-wrap { overflow-x: auto; max-width: 100%;  }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-side-panel { \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-radius: var(--dgcv-border-radius, var(--s-r-tl)) var(--dgcv-border-radius, var(--s-r-tr)) var(--dgcv-border-radius, var(--s-r-br)) var(--dgcv-border-radius, var(--s-r-bl));\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                overflow: hidden; \n",
       "                background: var(--dgcv-special-background,var(--dgcv-bg-surface)); \n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-side-plaque {\n",
       "                border-radius: calc(var(--dgcv-border-radius, var(--s-r-tl)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-tr)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-br)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-bl)) - 12px);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table td .table-cell { overflow-x: visible; white-space: normal; }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table thead th, #tree-leaves-summary-4ac7d9cc .dgcv-data-table th.col_heading { \n",
       "                background-color: var(--dgcv-bg-surface); \n",
       "                color: var(--dgcv-text-heading); \n",
       "                border-bottom: 2px solid var(--dgcv-border-main); \n",
       "                padding: 8px 12px; \n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table th.row_heading { \n",
       "                background-color: var(--dgcv-bg-surface) !important; \n",
       "                color: var(--dgcv-text-heading) !important; \n",
       "                padding: 8px 12px; \n",
       "                font-weight: bold;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody td, \n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:nth-child(odd) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-primary);\n",
       "                color: var(--dgcv-text-main);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:nth-child(even) td,\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:nth-child(even) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-alt);\n",
       "                color: var(--dgcv-text-alt);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody td { \n",
       "                padding: 8px 12px; \n",
       "                border-bottom: 1px solid var(--dgcv-border-alt); \n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr { transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s); }\n",
       "#tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:hover td,\n",
       "#tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:hover th.row_heading { \n",
       "    background-color: var(--dgcv-bg-hover) !important; \n",
       "    color: var(--dgcv-text-hover) !important; \n",
       "    transform: var(--dgcv-hover-transform, none); \n",
       "}\n",
       "#tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "    background-color: var(--dgcv-bg-surface) !important;\n",
       "    color: var(--dgcv-text-heading) !important;\n",
       "    transform: none !important;\n",
       "}\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table thead tr:first-child th:first-child  { border-top-left-radius: 0px; }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table thead tr:first-child th:last-child { border-top-right-radius: var(--dgcv-border-radius, var(--m-r-tr)); }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tfoot tr:last-child td:first-child { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:last-child td:first-child, #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:last-child th.row_heading { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tfoot tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-data-table tbody tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-4ac7d9cc *::-webkit-scrollbar { height: 8px; width: 8px; }\n",
       "            #tree-leaves-summary-4ac7d9cc *::-webkit-scrollbar-track { background: transparent; }\n",
       "            #tree-leaves-summary-4ac7d9cc *::-webkit-scrollbar-thumb { \n",
       "                background: var(--dgcv-bg-alt); \n",
       "                border-radius: 10px; \n",
       "                border: 2px solid transparent; \n",
       "                background-clip: content-box; \n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc *::-webkit-scrollbar-thumb:hover { \n",
       "                background-color: var(--dgcv-border-main); \n",
       "            }\n",
       "#tree-leaves-summary-4ac7d9cc .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "                color: var(--dgcv-special-text, var(--dgcv-text-heading)); \n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "                border-top-left-radius: 12px; \n",
       "                border-top-right-radius: 12px;\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .dgcv-table-caption .dgcv-plaque {\n",
       "                display: inline-block;\n",
       "                background: var(--plaque-fill);\n",
       "                padding: 4px 10px;\n",
       "                box-shadow: 0 1px 3px rgba(0, 0, 0, 0.1);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--plaque-border, var(--dgcv-border-main));\n",
       "                border-bottom: none;\n",
       "                border-top-left-radius: calc(12px - 4px);\n",
       "                border-top-right-radius: calc(12px - 4px);\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .section:not(:first-child) .dgcv-table-caption {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            #tree-leaves-summary-4ac7d9cc .section:not(:first-child) .dgcv-table-caption .dgcv-plaque {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            @media (max-width: 900px) {\n",
       "                #tree-leaves-summary-4ac7d9cc .dgcv-flex { display: flex; flex-direction: column; align-items: flex-start; row-gap: 16px; }\n",
       "                #tree-leaves-summary-4ac7d9cc .dgcv-main, #tree-leaves-summary-4ac7d9cc .dgcv-side { max-width: 100%; width: 100%; }\n",
       "                #tree-leaves-summary-4ac7d9cc .dgcv-main { display: flex; flex-direction: column; grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-4ac7d9cc .dgcv-side { grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-4ac7d9cc {\n",
       "                    --m-r-tr: 10px;\n",
       "                    --m-r-br: 10px;\n",
       "                    --m-r-bl: 10px;\n",
       "                    --s-r-tl: 10px;\n",
       "                    --s-r-tr: 10px;\n",
       "                    --s-r-br: 10px;\n",
       "                    --s-r-bl: 10px;\n",
       "                }\n",
       "            }\n",
       "\n",
       "            </style><div class=\"dgcv-caption-wrapper\"><div class=\"dgcv-table-caption\">leaf summary for the tree: moduli stratification by $\\dim(\\mathfrak{aut})$</div></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout:auto;\"><thead><tr><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">subcase</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">equation state</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">free parameters</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">free variables</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">parameter conditions</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">variable constraints</div></th></tr></thead><tbody><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">8</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">6</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = - \\tau_{1}$, $\\tau_{1} \\neq - \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$s = 0$, $t = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a.1.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $r \\neq - \\tau_{1}^{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.1.1.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{1} \\neq - \\tau_{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{2} = 0$, $s = 0$, $\\gamma_{2} = 0$, $t = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.2.1.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$, $a_{1} \\neq 0$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1 1} = - \\frac{\\gamma_{1} r}{a_{1}} - \\frac{\\gamma_{1} \\left(- 2 a_{1}^{2} + r \\tau_{2} + \\tau_{2}^{3}\\right)^{2}}{a_{1} \\left(r + \\tau_{2}^{2}\\right)^{2}}$, $\\xi_{1} = 0$, $s = - \\frac{\\gamma_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}}$, $t = - \\frac{\\xi_{2} \\left(r + \\tau_{2}^{2}\\right)}{a_{1}}$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a.2.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $a_{1} \\neq 0$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $s = 0$, $\\gamma_{2} = 0$, $t = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.1.1.3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r \\neq - \\tau_{1}^{2}$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{1} = 0$, $\\xi_{2} = 0$, $s = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$, $t = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.2.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{1} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1 1} = - \\frac{\\gamma_{1} \\left(r + \\tau_{1}^{2}\\right)}{a_{1}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $s = 0$, $\\gamma_{2} = 0$, $t = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.3.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1 1} = \\frac{- 2 a_{2} \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right) - \\gamma_{1} \\left(r + \\tau_{1}^{2}\\right) \\left(\\tau_{1} - \\tau_{2}\\right)}{a_{1} \\left(\\tau_{1} - \\tau_{2}\\right)}$, $h_{2 2} = \\frac{- 2 a_{1} \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right) - \\gamma_{2} \\left(r + \\tau_{2}^{2}\\right) \\left(\\tau_{1} - \\tau_{2}\\right)}{a_{2} \\left(\\tau_{1} - \\tau_{2}\\right)}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $s = \\frac{2 \\left(a_{1} \\gamma_{2} - a_{2} \\gamma_{1}\\right)}{\\tau_{1} - \\tau_{2}}$, $t = 0$</div></td></tr></tbody></table></div></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "case.leaf_summary(sort_by=['variables'], reverse=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f9840047",
   "metadata": {},
   "source": [
    "Note, the number of free variables in the cases above matches the dimension of the symmetry algebra."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48e7328e",
   "metadata": {},
   "source": [
    "# Symmetry algebras"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ccbde113",
   "metadata": {},
   "source": [
    "The `case_tree` object `case` defined above has all subcase data contained within it. For a particular subcase, we can substitute it's defining conditions into the general formula for the symmetries (i.e., the matrix labeled as `B`), and obtain a matrix representation of the symmetry algebra.\n",
    "\n",
    "One subtlety, however, is that\n",
    "$$\n",
    "B \\text{ is only defined modulo} \\langle \\operatorname{Id},A\\rangle,\n",
    "$$\n",
    "So we need to include $A$ and $\\operatorname{Id}$ in the basis for the matrix algebra. Their span\n",
    "$$\n",
    "\\langle \\operatorname{Id},A\\rangle\n",
    "$$\n",
    "is an ideal in the matrix algebra that we build, because $A$ commutes with everything by construction. Therefore the automorphism algebra is represented by the full matrix algebra modulo this ideal.\n",
    "\n",
    "\n",
    "`dgcv` has tools for representing and analyzing algebras. The following is a demonstration of how to represent these algebras for each of the finished subcases in the case tree. \n",
    "\n",
    "To use it, set `special_case` in the following cell to any of the subcases needed to be analyzed. Running the cell then builds the automorphism algebra (i.e., matrix algebra modulo $\\langle \\operatorname{Id},A\\rangle$) and produces a summary of its properties. The following is written for `special_case = case.a._1._1`, but any of the other special cases would be similar."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "dc45942b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"dgcv-alg-summary-dadcf5af\">\n",
       "            <style>\n",
       "            #dgcv-alg-summary-dadcf5af {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #dgcv-alg-summary-dadcf5af .stack { display: flex; flex-direction: column; gap: 16px; align-items: stretch; width: 100%; margin: 0; }\n",
       "            #dgcv-alg-summary-dadcf5af .section { width: 100%; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel {\n",
       "                background: var(--dgcv-special-background);\n",
       "                box-shadow: var(--dgcv-table-shadow, none);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                overflow: hidden;\n",
       "                padding: 4px 4px;\n",
       "                margin: 0;\n",
       "            }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel-head { padding: 0.75rem 1rem; background: none; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel-title { margin: 0; font-size: 1rem; font-weight: 600; color: var(--dgcv-special-text, var(--dgcv-text-heading)); text-shadow: var(--dgcv-text-shadow, none); }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel-rule { border: 0; height: 2px; background: var(--dgcv-border-main); margin: 0; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel-body { padding: 0.75rem 1rem; overflow-x: auto; width: 100%; box-sizing: border-box; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel-list ul { margin: 0.25rem 0 0 1.25rem; color: var(--dgcv-special-text,var(--dgcv-text-heading)); }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-panel-footer { padding: 0.5rem 1rem; background: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); border-top: 1px solid var(--dgcv-border-alt); }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table { width: 100%; border-collapse: collapse; background: var(--dgcv-bg-primary); color: var(--dgcv-text-main); margin: 0; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table td, #dgcv-alg-summary-dadcf5af .dgcv-data-table th { border-right: 1px solid var(--dgcv-border-main); padding: 8px 12px; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table thead th { background-color: var(--dgcv-bg-surface); color: var(--dgcv-text-heading); border-bottom: 3px solid var(--dgcv-border-main); }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table th.row_heading { background-color: var(--dgcv-bg-surface) !important; color: var(--dgcv-text-heading) !important; font-weight: bold; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table tr:nth-child(even) { background-color: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-table-wrap { overflow-x: auto; max-width: 100%; box-sizing: border-box; padding: 0; margin: 0; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-table-wrap > table.dgcv-data-table { min-width: 40rem; width: 100%; table-layout: fixed; }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table tbody tr {\n",
       "                transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s);\n",
       "            }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table tbody tr:hover {\n",
       "                background-color: var(--dgcv-bg-hover) !important;\n",
       "                color: var(--dgcv-text-hover) !important;\n",
       "                transform: var(--dgcv-hover-transform, none);\n",
       "            }\n",
       "            #dgcv-alg-summary-dadcf5af .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "                background-color: var(--dgcv-bg-surface) !important;\n",
       "                color: var(--dgcv-text-heading) !important;\n",
       "                transform: none !important;\n",
       "            }\n",
       "            </style>\n",
       "            <div class=\"stack\">\n",
       "            <div class=\"section\"><div id=\"dgcv-panel-8704731c\"><style>\n",
       "#dgcv-panel-8704731c .dgcv-panel {\n",
       "        border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0px 0px;\n",
       "}\n",
       "#dgcv-panel-8704731c .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-8704731c .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basic properties of the algebra family</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-list\"><ul><li>Dimension over $\\mathbb{R}$: 8</li><li>Parameters: $\\tau_{1}$</li><li>Lie algebra: true</li><li>special properties: simple</li></ul></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-55f4146c\"><style>\n",
       "#dgcv-panel-55f4146c .dgcv-panel {\n",
       "        border-radius: 0px 0px 0px 0px;\n",
       "}\n",
       "#dgcv-panel-55f4146c .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-55f4146c .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basis and assigned grading(s)</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\"><div id=\"dgcv-view-6548bcb6\"><style>\n",
       "#dgcv-view-6548bcb6 {\n",
       "    --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "    --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "}\n",
       "@media (max-width: 900px) {\n",
       "    #dgcv-view-6548bcb6 {\n",
       "        --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "        --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "    }\n",
       "}\n",
       "</style><div class=\"dgcv-caption-wrapper\"></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout: auto;\"><tbody><tr><th scope=\"row\" class=\"row_heading\">Basis</th><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{4}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{5}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{6}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{7}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{8}$</div></td></tr><tr><th scope=\"row\" class=\"row_heading\">Grading 1</th><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td></tr></tbody></table></div></div></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-75f2a867\"><style>\n",
       "#dgcv-panel-75f2a867 .dgcv-panel {\n",
       "        border-radius: 0px 0px 0px 0px;\n",
       "}\n",
       "#dgcv-panel-75f2a867 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-75f2a867 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Levi decomposition</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\">$\\mathfrak{aut}$ is simple, with complexification isomorphic to $\\mathfrak{sl}_{3}(\\mathbb{C})$.</div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-53dcb1bc\"><style>\n",
       "#dgcv-panel-53dcb1bc .dgcv-panel {\n",
       "        border-radius: 0px 0px var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "#dgcv-panel-53dcb1bc .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-53dcb1bc .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Parameter space singularities</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-list\"><ul><li>From radical: $\\tau_{1}$</li><li>From Levi decomposition: $\\tau_{1}$</li><li>From simple subalgebras: $\\tau_{1}$</li></ul></div></div></div></aside></div></div>\n",
       "            </div>\n",
       "            </div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set special case\n",
    "special_case = case.a._1._1\n",
    "# defining a basis of matrices in the algebra:\n",
    "zeroing = {v:0 for v in special_case.free_variables}\n",
    "reeb_field = subs(A,special_case.closed_case_rules)\n",
    "identity_matrix = matrix_dgcv.eye(4)\n",
    "general_symmetry=subs(B,special_case.closed_case_rules)\n",
    "\n",
    "matrices = [\n",
    "    subs(general_symmetry,{**zeroing,v:1}) for v in zeroing\n",
    "    ]+[reeb_field,identity_matrix]\n",
    "\n",
    "createAlgebra(matrices,label='alg',basis_labels='X',process_matrix_rep=True,base_field=\"real\")\n",
    "subspace_ideal = alg.subspace(alg.basis[-2:])\n",
    "\n",
    "algebra_tools.quotient_by_ideal(alg,subspace_ideal,'aut','e')\n",
    "createAlgebra(aut.structureData,'aut2','eta',base_field='real')\n",
    "\n",
    "aut.summary(generate_full_report=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "450cb669",
   "metadata": {},
   "source": [
    "A few notes about the summary output above (specific to the example special case \"a.1.1\", which is sufficient for interpreting results for the other cases):\n",
    "- The algebra is rather a family of algebras parameterized by $\\tau_1$,\n",
    "- Even though the algebra's base field is $\\mathbb{R}$, the summary only reports that its complexification is $\\mathfrak{sl}_3(\\mathbb{C})$ because the presence of $\\tau_1$ prevents it from identifying an exact real form.\n",
    "- The singularities panel presents functions whose vanishing indicates parameter values where the reported properties may not be correct. \n",
    "- Comprehensive analysis of the isomorphism classes in this parameterized alebra family requires analyzing the algebras under further parameter restrictions specialized to connected regions of the parameter space bounded by the singularity loci, as well as the singularity loci themselve. For the \"a.1.1\" case, this means studying the algebras for $\\tau_1<0$, $\\tau_1=0$, and $\\tau_1>0$ seperately.\n",
    "\n",
    "The next cell demonstrates how to substitute further parameter constraints into the defining structure data of the symmetry algebra $\\mathfrak{aut}$, and repeat the algebra analysis above. The singularity loci reported above partitions the parameter space into open cells whose boundaries are the loci. Substituting any numeric values for the paremeters will yield a report with properties valid on whichever open cell contains the sampled point. So for case \"a.1.1\", we should sample at $\\tau_1=-1$, $\\tau_1=0$, and $\\tau_1=1$, for example, to find the algebra isomorphism classes on $\\tau_1<0$, $\\tau_1=0$, and $\\tau_1>0$. For the present demonstration, we test only $\\tau_1=-1$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "7b924416",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"dgcv-alg-summary-8cda2769\">\n",
       "            <style>\n",
       "            #dgcv-alg-summary-8cda2769 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #dgcv-alg-summary-8cda2769 .stack { display: flex; flex-direction: column; gap: 16px; align-items: stretch; width: 100%; margin: 0; }\n",
       "            #dgcv-alg-summary-8cda2769 .section { width: 100%; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel {\n",
       "                background: var(--dgcv-special-background);\n",
       "                box-shadow: var(--dgcv-table-shadow, none);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                overflow: hidden;\n",
       "                padding: 4px 4px;\n",
       "                margin: 0;\n",
       "            }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel-head { padding: 0.75rem 1rem; background: none; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel-title { margin: 0; font-size: 1rem; font-weight: 600; color: var(--dgcv-special-text, var(--dgcv-text-heading)); text-shadow: var(--dgcv-text-shadow, none); }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel-rule { border: 0; height: 2px; background: var(--dgcv-border-main); margin: 0; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel-body { padding: 0.75rem 1rem; overflow-x: auto; width: 100%; box-sizing: border-box; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel-list ul { margin: 0.25rem 0 0 1.25rem; color: var(--dgcv-special-text,var(--dgcv-text-heading)); }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-panel-footer { padding: 0.5rem 1rem; background: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); border-top: 1px solid var(--dgcv-border-alt); }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table { width: 100%; border-collapse: collapse; background: var(--dgcv-bg-primary); color: var(--dgcv-text-main); margin: 0; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table td, #dgcv-alg-summary-8cda2769 .dgcv-data-table th { border-right: 1px solid var(--dgcv-border-main); padding: 8px 12px; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table thead th { background-color: var(--dgcv-bg-surface); color: var(--dgcv-text-heading); border-bottom: 3px solid var(--dgcv-border-main); }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table th.row_heading { background-color: var(--dgcv-bg-surface) !important; color: var(--dgcv-text-heading) !important; font-weight: bold; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table tr:nth-child(even) { background-color: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-table-wrap { overflow-x: auto; max-width: 100%; box-sizing: border-box; padding: 0; margin: 0; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-table-wrap > table.dgcv-data-table { min-width: 40rem; width: 100%; table-layout: fixed; }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table tbody tr {\n",
       "                transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s);\n",
       "            }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table tbody tr:hover {\n",
       "                background-color: var(--dgcv-bg-hover) !important;\n",
       "                color: var(--dgcv-text-hover) !important;\n",
       "                transform: var(--dgcv-hover-transform, none);\n",
       "            }\n",
       "            #dgcv-alg-summary-8cda2769 .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "                background-color: var(--dgcv-bg-surface) !important;\n",
       "                color: var(--dgcv-text-heading) !important;\n",
       "                transform: none !important;\n",
       "            }\n",
       "            </style>\n",
       "            <div class=\"stack\">\n",
       "            <div class=\"section\"><div id=\"dgcv-panel-f99e9803\"><style>\n",
       "#dgcv-panel-f99e9803 .dgcv-panel {\n",
       "        border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0px 0px;\n",
       "}\n",
       "#dgcv-panel-f99e9803 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-f99e9803 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basic properties of $\\mathfrak{specialized}$</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-list\"><ul><li>Dimension over $\\mathbb{R}$: 8</li><li>Lie algebra: true</li><li>special properties: simple</li></ul></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-764af432\"><style>\n",
       "#dgcv-panel-764af432 .dgcv-panel {\n",
       "        border-radius: 0px 0px 0px 0px;\n",
       "}\n",
       "#dgcv-panel-764af432 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-764af432 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basis and assigned grading(s)</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\"><div id=\"dgcv-view-8b3df55a\"><style>\n",
       "#dgcv-view-8b3df55a {\n",
       "    --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "    --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "}\n",
       "@media (max-width: 900px) {\n",
       "    #dgcv-view-8b3df55a {\n",
       "        --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "        --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "    }\n",
       "}\n",
       "</style><div class=\"dgcv-caption-wrapper\"></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout: auto;\"><tbody><tr><th scope=\"row\" class=\"row_heading\">Basis</th><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{4}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{5}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{6}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{7}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{8}$</div></td></tr><tr><th scope=\"row\" class=\"row_heading\">Grading 1</th><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td></tr></tbody></table></div></div></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-371e4e65\"><style>\n",
       "#dgcv-panel-371e4e65 .dgcv-panel {\n",
       "        border-radius: 0px 0px var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "#dgcv-panel-371e4e65 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-371e4e65 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Levi decomposition</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\">$\\mathfrak{specialized}$ is simple and isomorphic to $\\mathfrak{su}(2,1)$.</div></div></div></aside></div></div>\n",
       "            </div>\n",
       "            </div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "parameter_substitutions = {tau1:-1}\n",
    "createAlgebra(subs(aut.structureData,parameter_substitutions),'specialized','Y',base_field='real')\n",
    "specialized.summary(generate_full_report=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d566d973",
   "metadata": {},
   "source": [
    "# Symmetry algebras classification\n",
    "\n",
    "This section analyzes the final special cases in the case tree above, and partitions them into further special cases on which their symmetry algebra isomorphism classes are constant."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3c85acf1",
   "metadata": {},
   "source": [
    "## helper functions\n",
    "\n",
    "The next cell defines several helper functions for analyzing the symmetry algebra associated with a given case."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "17f3fe7b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def build_algebra(constraints, node):\n",
    "    variables = node.other_data[\"variables\"]\n",
    "    hint = node.setting(\"simplifying_hint\", {})\n",
    "    reeb_field = subs(A, constraints)\n",
    "    general_symmetry = subs(B, constraints)\n",
    "    zeroing = {v: 0 for v in get_free_symbols(general_symmetry) if v in variables}\n",
    "\n",
    "    matrices = [\n",
    "        subs(general_symmetry, {**zeroing, v: 1}) for v in zeroing\n",
    "    ] + [reeb_field, matrix_dgcv.eye(4)]\n",
    "    if hint:\n",
    "        matrices = [simplify_dgcv(subs(mat, hint)) for mat in matrices]\n",
    "\n",
    "    alg = createAlgebra(matrices, label='alg', basis_labels='X',\n",
    "                        process_matrix_rep=True, base_field=\"real\",\n",
    "                        forgo_vmf_registry=True, return_created_object=True)\n",
    "    ideal = alg.subspace(alg.basis[-2:])\n",
    "    return algebra_tools.quotient_by_ideal(alg, ideal, label='aut',\n",
    "                                           basis_labels='e', register_in_vmf=False)\n",
    "\n",
    "from dgcv._aux._backends._polynomials import expr_union_primitives\n",
    "def analyze(aut, node):\n",
    "    _ = aut.summary(generate_full_report=True, return_displayable=True, plain_text=True)\n",
    "    return {\"dim.\": aut.dimension, \"algebra\": aut.Levi_decomposition_report()}\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4acf45f8",
   "metadata": {},
   "source": [
    "## Branching analysis for symmetry isomorphism classes\n",
    "\n",
    "Now we will set up another `dgcv.case_tree` object, called `symmetry_algebra_tree`. It will have the same parameters used throughout this notebook, and this time the top leve branching will be the partition of parameter space into the final special cases of the branching analysis in the sections above. \n",
    "\n",
    "Then in this section, we will derive the further partitioning of these special cases into strata of the parameter space along which symmetry algebras are constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "2c7c31db",
   "metadata": {},
   "outputs": [],
   "source": [
    "symmetry_algebra_tree = case_tree.seeded_from(\n",
    "    case,\n",
    "    variables=None,\n",
    "    subject=build_algebra,\n",
    "    profile=analyze,\n",
    "    other_data={\"variables\": case.system_variables},\n",
    "    label=r\"moduli stratfication by $\\mathfrak{aut}$\"\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e051154",
   "metadata": {},
   "source": [
    "The above line created another `dgcv.case_tree` object labeled `symmetry_algebra_tree`, seeded with subcases coming from the tree leaves of the previous branching analysis tree `case` that we built. The new tree structure carries the system parameters $(a,X,r)$, and we can add further special subcases to it by specifying constraints on the prameters.\n",
    "\n",
    "It will be useful to investigate what the (parameterized) symmetry algebras are under a given case's parameter constraints, and we will use the subcase method `specialized` to return those algebras. (syntax note: `specialized` refers to the subject being studied, an algebra in this case, speciallized to a subcase's parameter constraints)."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "246ad86d",
   "metadata": {},
   "source": [
    "### Final branching in case a.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "42eef183",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (8 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 8\n",
      "  - Parameters: tau1\n",
      "  - Lie algebra: true\n",
      "  - special properties: simple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7, e8>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(3,C)\n",
      "  - The algebra is simple, with complexification isomorphic to sl(3,C).\n",
      "      - rank: 2\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1\n",
      "  - From simple subalgebras: tau1\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.a_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63fc2a7e",
   "metadata": {},
   "source": [
    "The \"Parameter space singularities\" section of that summary indicates that $\\tau_1=0$ is where the computed properties of the algebra may be invalid. So we should seperately study the algebra both at $\\tau_1=0$ and in each region bounded by the singularity loci.\n",
    "\n",
    "It will be enough, in fact, to only sample one point from each open strata in the parameter space and evaluate there. To confirm this rigorously one must carefully investigate parameter dependence of the algebra's invariants, although we omit that detailed case-by-case verification from most of this notebook. But to provide an example, we will demonstrate it for case a.1.1.\n",
    "\n",
    "The report above tells us the algebra is a real form of $\\mathfrak{sl}(3,\\mathbb{C})$ away from its singularity loci. Computing the signature of its killing form will therefore lead to its classification:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "e059f8d0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "eigenvalue: -48*tau1,          multiplicity: 4\n",
      "eigenvalue: -2,          multiplicity: 1\n",
      "eigenvalue: -6,          multiplicity: 1\n",
      "eigenvalue: -12,          multiplicity: 2\n"
     ]
    }
   ],
   "source": [
    "killing_form_matrix = algebra_tools.killing_form(special_case_algebra)\n",
    "for eigv, multi in killing_form_matrix._eigenvals_dict_by_engine().items():\n",
    "    print(f'eigenvalue: {eigv},          multiplicity: {multi}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "df19572c",
   "metadata": {},
   "source": [
    "From the killing form spectrum (and previous \"summary\" report), we see that the symmetry algebra is the compact real form in $\\mathfrak{sl}(3,\\mathbb{C})$ when $\\tau_1>0$ and $\\mathfrak{su}(2,1)$ when $\\tau_1<0$. The $\\tau_1=0$ case has to be studied independently, and one finds that it is the symmetry algebra of the flat Kähler structure.\n",
    "\n",
    "We can add these 3 subcases to case tree, which has a alreadt has a method for verifying isomorphism classes of the algebras on the strata:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "8052bcbc",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1]\n",
    "symmetry_algebra_tree.a_1_1.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1}\n",
    "    )\n",
    "symmetry_algebra_tree.a_1_1.sampled_subcase(\"zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 0})\n",
    "symmetry_algebra_tree.a_1_1.sampled_subcase(\"positive\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1})\n",
    "\n",
    "# # uncomment the following for a brief summary of the algebra's properties \n",
    "# # (real forms of simple ideals in maximal semisimple compliment and\n",
    "# # dimension of radical):\n",
    "# symmetry_algebra_tree.a_1_1.tree_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "061c58ef",
   "metadata": {},
   "source": [
    "Hence, the moduli space strata given by the parameter constraints of case a.2.1 together with either $\\tau_1<0$, $\\tau_1=0$, or $\\tau_1>0$ have constant symmetry algebra of respective types $\\mathfrak{su}(3,1)$, $\\mathfrak{su}(3)\\ltimes [\\text{7-d. sovable}]$, or $\\mathfrak{su}(4)$. The non-semisimple one is from the Kähler flat structure.\n",
    "\n",
    "The remaining cases in this notebook will be added to tree below, but we include less exposition because the process is similar for each one."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "532f25da",
   "metadata": {},
   "source": [
    "### Final branching in case a.1.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "1e42cb7f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (4 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 4\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4>\n",
      "  - grading: [(0, 0, 0, 0)]\n",
      "Levi decomposition:\n",
      "  - su(2)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e2, e3 - e4>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <e3 + e4>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e3 + e4>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e3 + e4>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.a_1_2.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aaaa2d3d",
   "metadata": {},
   "source": [
    "There are no singularities or parameter dependencies, so this case is already complete."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "93b841ba",
   "metadata": {},
   "source": [
    "### Final branching in case a.2.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "cc57cff4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (2 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 2\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2>\n",
      "  - grading: [(0, 0)]\n",
      "Levi decomposition:\n",
      "  - [2-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.a_2_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "166dfb58",
   "metadata": {},
   "source": [
    "### Final branching in case b.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "dd0b88da",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (6 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 6\n",
      "  - Parameters: tau1\n",
      "  - Lie algebra: true\n",
      "  - special properties: semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⊕sl(2,C)\n",
      "  - The complexified algebra is a direct sum of the following simple ideals:\n",
      "      - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "          basis: <e1, e5, e6>\n",
      "      - Ideal 2: dim=3, rank=1, complexified type sl(2,C)\n",
      "          basis: <e2, e3, e4>\n",
      "Simple ideals in semisimple complement:\n",
      "  - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e1, e5, e6>\n",
      "  - Ideal 2: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e2, e3, e4>\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1\n",
      "  - From simple subalgebras: tau1\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_1_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "60c1860c",
   "metadata": {},
   "source": [
    "Notice that the singularitie $\\tau_1=0$ is already excluding by conditions defining this case because, by assumption,\n",
    "$$\n",
    "\\tau_1\\neq \\tau_2=-\\tau_1.\n",
    "$$\n",
    "So we need only consider $\\tau_1<0 $ and $\\tau_1>0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "2c16c11d",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1]\n",
    "symmetry_algebra_tree.b_1_1_1.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1}\n",
    "    )\n",
    "symmetry_algebra_tree.b_1_1_1.sampled_subcase(\"positive\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f63b61e",
   "metadata": {},
   "source": [
    "### Final branching in case b.1.1.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "8f864231",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (4 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 4\n",
      "  - Parameters: tau2, tau1\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4>\n",
      "  - grading: [(0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, 4*tau1/(tau1 + tau2) * e3 + e2, e4>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <e2>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1\n",
      "  - From simple subalgebras: tau1, tau1 + tau2\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_1_1_2.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "84741bb8",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1]\n",
    "symmetry_algebra_tree.b_1_1_2.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1}\n",
    "    )\n",
    "symmetry_algebra_tree.b_1_1_2.sampled_subcase(\"zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 0}\n",
    "    )\n",
    "symmetry_algebra_tree.b_1_1_2.sampled_subcase(\"positive\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8cc41f88",
   "metadata": {},
   "source": [
    "### Final branching in case b.1.1.3\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "e47172bc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (2 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 2\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2>\n",
      "  - grading: [(0, 0)]\n",
      "Levi decomposition:\n",
      "  - [2-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_1_1_3.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de8fdbc7",
   "metadata": {},
   "source": [
    "### Final branching in case b.2.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "4037ad5f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (2 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 2\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2>\n",
      "  - grading: [(0, 0)]\n",
      "Levi decomposition:\n",
      "  - [2-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_2_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87986aa2",
   "metadata": {},
   "source": [
    "### Final branching in case b.2.1.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "8de0374e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (4 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 4\n",
      "  - Parameters: r, a1, tau2\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4>\n",
      "  - grading: [(0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 1\n",
      "  - basis: <-a1/(r + tau2**2) * e1 + e2>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1 + (r + tau2**2)*(8*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4)/(2*a1*(1 - (8*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4)/(2*(4*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4)))*(4*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4)) * e2, e3, e4>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <-a1/(r + tau2**2) * e1 + e2>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <-a1/(r + tau2**2) * e1 + e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <-a1/(r + tau2**2) * e1 + e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: a1, r + tau2**2, 4*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4\n",
      "  - From Levi decomposition: a1, r + tau2**2, 4*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4\n",
      "  - From simple subalgebras: r + tau2**2, 4*a1**2*tau2 + r**2 + 2*r*tau2**2 + tau2**4\n",
      "  - From structure coefficients: a1\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_2_1_2.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "778685b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[-4*tau2**4 - 16*a1**2*tau2 - 8*r*tau2**2 - 4*r**2,tau2**4 + 8*a1**2*tau2 + 2*r*tau2**2 + r**2]\n",
    "symmetry_algebra_tree.b_2_1_2.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau2:-1, r:3, a1:-3/2, a2:0}))\n",
    "\n",
    "symmetry_algebra_tree.b_2_1_2.sampled_subcase(\"minus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau2:-2, r:0, a1:-1, a2:0}))\n",
    "\n",
    "symmetry_algebra_tree.b_2_1_2.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau2:0, r:-1, a1:-1, a2:0}))\n",
    "\n",
    "symmetry_algebra_tree.b_2_1_2.sampled_subcase(\"zero_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau2:-1, r:0, a1:-1/2, a2:0}))\n",
    "\n",
    "symmetry_algebra_tree.b_2_1_2.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau2:-1, r:0, a1:-1, a2:0}))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "38a3595c",
   "metadata": {},
   "source": [
    "### Final branching in case b.3.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "761a8779",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (2 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 2\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2>\n",
      "  - grading: [(0, 0)]\n",
      "Levi decomposition:\n",
      "  - [2-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e1, e2>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_3_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78055935",
   "metadata": {},
   "source": [
    "# Summary of moduli space stratification by algebra isomorphism classes"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b169f0d0",
   "metadata": {},
   "source": [
    "The following line produces a full tree diagram summarizing the branching analysis above. The first time it is run will take several seconds because it is computing and identifying the symmetry algebra of every special case defined by the case tree's leaves before generating the diagram:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "4fc22699",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><style>\n",
       "#tree-16c01c1b {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b.tree-container {\n",
       "    padding: 20px;\n",
       "    overflow-x: auto;\n",
       "    max-width: 100%;\n",
       "    white-space: nowrap;\n",
       "    font-family: var(--dgcv-font-family, sans-serif);\n",
       "    background: transparent !important;\n",
       "    color: var(--dgcv-text-main);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b.tree-container ul { position: relative; padding-top: 10px; list-style-type: none; margin: 0; }\n",
       "#tree-16c01c1b.tree-container li { position: relative; padding: 25px 5px 0 40px; list-style-type: none; }\n",
       "\n",
       "#tree-16c01c1b.tree-container li::after {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    border-bottom: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main);\n",
       "    width: 40px; height: 52px; border-radius: 0 0 0 10px;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b.tree-container li:not(:last-child)::before {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    height: 100%;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b.tree-container > ul > li { padding-left: 0; }\n",
       "#tree-16c01c1b.tree-container > ul > li::after, #tree-16c01c1b.tree-container > ul > li::before { display: none; }\n",
       "\n",
       "#tree-16c01c1b .compound-node { \n",
       "    display: inline-table;\n",
       "    border-collapse: separate;\n",
       "    border-spacing: 0;\n",
       "    position: relative; \n",
       "    z-index: 2; \n",
       "    transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s);\n",
       "    vertical-align: middle;\n",
       "    background-color: transparent !important;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .compound-node:has(label.node-label:hover) {\n",
       "    transform: var(--dgcv-hover-transform, none);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .node-label, #tree-16c01c1b .cond-box, #tree-16c01c1b .complete-msg, #tree-16c01c1b .note-msg, #tree-16c01c1b .fold-count {\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "    box-shadow: var(--dgcv-table-shadow, none);\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .node-label, #tree-16c01c1b .cond-box, #tree-16c01c1b .complete-msg, #tree-16c01c1b .fold-count {\n",
       "    display: table-cell;\n",
       "    padding: 8px 15px;\n",
       "    vertical-align: middle;\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-box { padding: 0; vertical-align: top; }\n",
       "\n",
       "#tree-16c01c1b .cond-compartment {\n",
       "    position: relative;\n",
       "    padding: 7px 14px 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-compartment::before {\n",
       "    content: \"corollaries\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    margin-right: min(2px, var(--dgcv-border-width, 1px));\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-compartment + .cond-compartment {\n",
       "    border-top-style: solid;\n",
       "    border-top-color: var(--dgcv-border-main);\n",
       "    border-top-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-chip {\n",
       "    --computed-border-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    position: absolute;\n",
       "    top: 0;\n",
       "    left: 6px;\n",
       "    transform: translateY(-50%);\n",
       "    padding: 0 5px;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    line-height: 1.2;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    white-space: nowrap;\n",
       "    background: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: min(4px, var(--dgcv-border-radius, 12px));\n",
       "}\n",
       "#tree-16c01c1b .cond-chip::before {\n",
       "    content: \"\";\n",
       "    position: absolute;\n",
       "    top: calc(-1 * var(--computed-border-width));\n",
       "    left: calc(-1 * var(--computed-border-width));\n",
       "    right: calc(-1 * var(--computed-border-width));\n",
       "    bottom: 50%;\n",
       "    box-sizing: border-box;\n",
       "    border-style: solid;\n",
       "    border-color: var(--dgcv-border-main);\n",
       "    border-width: var(--computed-border-width);\n",
       "    border-bottom: none;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    border-radius: \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        0 0;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-content, #tree-16c01c1b .cell-content {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "    overflow-x: auto;\n",
       "    overflow-y: hidden;\n",
       "    padding-bottom: 6px;\n",
       "    scrollbar-width: none;\n",
       "    -ms-overflow-style: none;\n",
       "    background-image:\n",
       "        linear-gradient(to right, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to left, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to right, rgba(128, 128, 128, 0.35), transparent),\n",
       "        linear-gradient(to left, rgba(128, 128, 128, 0.35), transparent);\n",
       "    background-position: left center, right center, left center, right center;\n",
       "    background-repeat: no-repeat;\n",
       "    background-size: 24px 100%, 24px 100%, 10px 100%, 10px 100%;\n",
       "    background-attachment: local, local, scroll, scroll;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-content::-webkit-scrollbar,\n",
       "#tree-16c01c1b .cell-content::-webkit-scrollbar { display: none; }\n",
       "\n",
       "#tree-16c01c1b .cond-content { font-size: 12px; }\n",
       "\n",
       "#tree-16c01c1b .cell-content { white-space: pre-line; }\n",
       "\n",
       "#tree-16c01c1b .complete-msg .cell-content { --dgcv-fade-bg: var(--dgcv-bg-alt); }\n",
       "\n",
       "#tree-16c01c1b .complete-msg { padding-bottom: 2px; }\n",
       "\n",
       "#tree-16c01c1b .node-label, #tree-16c01c1b .complete-msg {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .complete-msg { position: relative; }\n",
       "\n",
       "#tree-16c01c1b .sample-chip {\n",
       "    white-space: normal;\n",
       "    text-align: center;\n",
       "    line-height: 1.15;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .complete-msg:has(.sample-chip) { padding-top: 14px; }\n",
       "\n",
       "#tree-16c01c1b .complete-msg:has(.sample-chip)::before {\n",
       "    content: \"via numeric\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .node-label {\n",
       "    font-weight: bold; \n",
       "    font-size: 14px; \n",
       "    background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "    color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "    text-shadow: var(--dgcv-text-shadow, none);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .root-wrapper .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0 0; \n",
       "}\n",
       "#tree-16c01c1b .root-wrapper:has(.note-msg) .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 0; \n",
       "}\n",
       "\n",
       "#tree-16c01c1b .cond-box {\n",
       "    font-size: 12px; \n",
       "    font-style: italic;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .compound-node:not(:has(.complete-msg)) .cond-box {\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .compound-node:has(.note-msg):not(:has(.complete-msg)) .cond-box {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .complete-msg {\n",
       "    font-size: 11px; \n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .compound-node:has(.note-msg) .complete-msg { border-radius: 0 var(--dgcv-border-radius, 12px) 0 0; }\n",
       "\n",
       "#tree-16c01c1b .note-msg {\n",
       "    display: table-caption;\n",
       "    caption-side: bottom;\n",
       "    padding: 4px 12px 0;\n",
       "    font-size: 10px; \n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "    border-top: none;\n",
       "    border-radius: 0 0 var(--dgcv-border-radius, 12px) 0;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .compound-node:not(:has(.complete-msg)) .note-msg {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b label.node-label:hover {\n",
       "    background: var(--dgcv-bg-hover);\n",
       "    background-color: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "    border-color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-16c01c1b label.node-label:hover .cond-chip {\n",
       "    background: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-16c01c1b label.node-label:hover .cond-chip::before {\n",
       "    border-color: var(--dgcv-text-hover);\n",
       "}\n",
       "#tree-16c01c1b .children-ul { margin-left: 10px; }\n",
       "\n",
       "#tree-16c01c1b .tree-toggle {\n",
       "    position: absolute;\n",
       "    opacity: 0;\n",
       "    width: 0;\n",
       "    height: 0;\n",
       "    margin: 0;\n",
       "    padding: 0;\n",
       "    border: none;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b label.node-label { cursor: pointer; }\n",
       "\n",
       "#tree-16c01c1b .node-label { position: relative; }\n",
       "\n",
       "#tree-16c01c1b .node-label::after {\n",
       "    content: \"case\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b label.node-label::before {\n",
       "    content: \"\\25be\";\n",
       "    position: absolute;\n",
       "    top: 7px;\n",
       "    left: 6px;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    line-height: 1;\n",
       "    opacity: 0.8;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:checked + .compound-node label.node-label::before {\n",
       "    content: \"\\25b8\";\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .node-chip {\n",
       "    font-weight: normal;\n",
       "    text-shadow: none;\n",
       "    z-index: 3;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .node-phantom { visibility: hidden; }\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:focus-visible + .compound-node label.node-label {\n",
       "    outline: var(--dgcv-border-width, 2px) solid var(--dgcv-text-hover);\n",
       "    outline-offset: 2px;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:checked ~ .children-ul { display: none; }\n",
       "\n",
       "#tree-16c01c1b .fold-count {\n",
       "    display: none;\n",
       "    font-size: 11px;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:checked + .compound-node .fold-count {\n",
       "    display: table-cell;\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:checked + .compound-node:has(.note-msg) .fold-count {\n",
       "    border-bottom-left-radius: 0;\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:checked + .compound-node .cond-box { border-radius: 0; }\n",
       "\n",
       "#tree-16c01c1b .tree-toggle:checked + .compound-node.root-wrapper .node-label {\n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "    </style><div id=\"tree-16c01c1b\" class=\"tree-container\"><ul><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-16c01c1b-f0\"><div class=\"compound-node root-wrapper\"><label class=\"node-label\" style=\"min-width: 10px;\" for=\"tree-16c01c1b-f0\"><span class=\"cond-chip node-chip\">root</span>moduli stratfication by $\\mathfrak{aut}$</label><div class=\"fold-count\">18 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-16c01c1b-f1\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-16c01c1b-f1\"><span class=\"cond-chip node-chip\">case</span>a_1_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} = 0$,   $r = - \\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_1_1.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 8\n",
       "algebra = su(2,1)</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_1_1.zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 8\n",
       "algebra = su(2)⋉[5-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_1_1.positive</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 8\n",
       "algebra = su(3)</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_1_2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} = 0$,   $r \\neq - \\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 4\n",
       "algebra = su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_2_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 2\n",
       "algebra = [2-d. abelian]</div></div></div></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-16c01c1b-f2\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-16c01c1b-f2\"><span class=\"cond-chip node-chip\">case</span>b_1_1_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$,   $r = - \\tau_{1}^{2}$,   $\\tau_{2} = - \\tau_{1}$,   $\\tau_{1} \\neq - \\tau_{1}$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_1.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 6\n",
       "algebra = su(2)⊕sl(2,R)</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_1.positive</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 6\n",
       "algebra = sl(2,R)⊕su(2)</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-16c01c1b-f3\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-16c01c1b-f3\"><span class=\"cond-chip node-chip\">case</span>b_1_1_2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$,   $r = - \\tau_{1}^{2}$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq - \\tau_{2}$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_2.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = complexified: sl(2,C)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_2.zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = [4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_2.positive</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = complexified: sl(2,C)⋉[1-d. abelian]</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_3</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $r \\neq - \\tau_{2}^{2}$,   $r \\neq - \\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 2\n",
       "algebra = [2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $a_{1} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 2\n",
       "algebra = [2-d. abelian]</div></div></div></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-16c01c1b-f4\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-16c01c1b-f4\"><span class=\"cond-chip node-chip\">case</span>b_2_1_2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$,   $\\tau_{1} \\neq \\tau_{2}$,   $a_{2} = 0$,   $a_{1} \\neq 0$,   $r \\neq - \\tau_{2}^{2}$</div></div></div><div class=\"fold-count\">5 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1_2.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &lt; 0$,   $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1_2.minus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &lt; 0$,   $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1_2.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &lt; 0$,   $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1_2.zero_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} = 0$,   $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = [4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1_2.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &gt; 0$,   $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 4\n",
       "algebra = sl(2,R)⋉[1-d. abelian]</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_3_1_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} \\neq \\tau_{2}$,   $a_{1} \\neq 0$,   $a_{2} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 2\n",
       "algebra = [2-d. abelian]</div></div></div></li></ul></li></ul></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "symmetry_algebra_tree.tree_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f09689c6",
   "metadata": {},
   "source": [
    "The following line produces a table summarizing properties of the moduli strata defined by leaves of the case tree:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "09324868",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"tree-leaves-summary-ea06c7a3\"><style>\n",
       "            #tree-leaves-summary-ea06c7a3 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #tree-leaves-summary-ea06c7a3 {\n",
       "                max-width: 100%;\n",
       "                overflow-x: hidden;\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "                --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-flex { display: flex; flex-direction: row; gap: 16px; align-items: flex-start; }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-main { flex: 0 1 auto; max-width: 100%; min-width: 0; display: flex; flex-direction: column; }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-side { flex: 0 0 320px; max-width: 40%; box-sizing: border-box; display: flex; flex-direction: column; align-items: stretch; }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-caption-wrapper { display: flex; justify-content: flex-start; align-items: flex-end; width: 100%; margin: 0; padding: 0; }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border-top-left-radius: var(--dgcv-border-radius, 12px); \n",
       "                border-top-right-radius: var(--dgcv-border-radius, 12px); \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                max-width: 100%; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table { \n",
       "                width: 100%; table-layout: fixed; border-collapse: separate; border-spacing: 0; \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                box-shadow: var(--dgcv-table-shadow, none); \n",
       "                border-radius: 0px var(--dgcv-border-radius, var(--m-r-tr)) var(--dgcv-border-radius, var(--m-r-br)) var(--dgcv-border-radius, var(--m-r-bl)); \n",
       "                overflow: hidden; \n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-table-wrap { overflow-x: auto; max-width: 100%;  }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-side-panel { \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-radius: var(--dgcv-border-radius, var(--s-r-tl)) var(--dgcv-border-radius, var(--s-r-tr)) var(--dgcv-border-radius, var(--s-r-br)) var(--dgcv-border-radius, var(--s-r-bl));\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                overflow: hidden; \n",
       "                background: var(--dgcv-special-background,var(--dgcv-bg-surface)); \n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-side-plaque {\n",
       "                border-radius: calc(var(--dgcv-border-radius, var(--s-r-tl)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-tr)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-br)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-bl)) - 12px);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table td .table-cell { overflow-x: visible; white-space: normal; }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table thead th, #tree-leaves-summary-ea06c7a3 .dgcv-data-table th.col_heading { \n",
       "                background-color: var(--dgcv-bg-surface); \n",
       "                color: var(--dgcv-text-heading); \n",
       "                border-bottom: 2px solid var(--dgcv-border-main); \n",
       "                padding: 8px 12px; \n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table th.row_heading { \n",
       "                background-color: var(--dgcv-bg-surface) !important; \n",
       "                color: var(--dgcv-text-heading) !important; \n",
       "                padding: 8px 12px; \n",
       "                font-weight: bold;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody td, \n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:nth-child(odd) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-primary);\n",
       "                color: var(--dgcv-text-main);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:nth-child(even) td,\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:nth-child(even) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-alt);\n",
       "                color: var(--dgcv-text-alt);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody td { \n",
       "                padding: 8px 12px; \n",
       "                border-bottom: 1px solid var(--dgcv-border-alt); \n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr { transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s); }\n",
       "#tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:hover td,\n",
       "#tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:hover th.row_heading { \n",
       "    background-color: var(--dgcv-bg-hover) !important; \n",
       "    color: var(--dgcv-text-hover) !important; \n",
       "    transform: var(--dgcv-hover-transform, none); \n",
       "}\n",
       "#tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "    background-color: var(--dgcv-bg-surface) !important;\n",
       "    color: var(--dgcv-text-heading) !important;\n",
       "    transform: none !important;\n",
       "}\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table thead tr:first-child th:first-child  { border-top-left-radius: 0px; }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table thead tr:first-child th:last-child { border-top-right-radius: var(--dgcv-border-radius, var(--m-r-tr)); }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tfoot tr:last-child td:first-child { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:last-child td:first-child, #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:last-child th.row_heading { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tfoot tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-data-table tbody tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-ea06c7a3 *::-webkit-scrollbar { height: 8px; width: 8px; }\n",
       "            #tree-leaves-summary-ea06c7a3 *::-webkit-scrollbar-track { background: transparent; }\n",
       "            #tree-leaves-summary-ea06c7a3 *::-webkit-scrollbar-thumb { \n",
       "                background: var(--dgcv-bg-alt); \n",
       "                border-radius: 10px; \n",
       "                border: 2px solid transparent; \n",
       "                background-clip: content-box; \n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 *::-webkit-scrollbar-thumb:hover { \n",
       "                background-color: var(--dgcv-border-main); \n",
       "            }\n",
       "#tree-leaves-summary-ea06c7a3 .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "                color: var(--dgcv-special-text, var(--dgcv-text-heading)); \n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "                border-top-left-radius: 12px; \n",
       "                border-top-right-radius: 12px;\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .dgcv-table-caption .dgcv-plaque {\n",
       "                display: inline-block;\n",
       "                background: var(--plaque-fill);\n",
       "                padding: 4px 10px;\n",
       "                box-shadow: 0 1px 3px rgba(0, 0, 0, 0.1);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--plaque-border, var(--dgcv-border-main));\n",
       "                border-bottom: none;\n",
       "                border-top-left-radius: calc(12px - 4px);\n",
       "                border-top-right-radius: calc(12px - 4px);\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .section:not(:first-child) .dgcv-table-caption {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            #tree-leaves-summary-ea06c7a3 .section:not(:first-child) .dgcv-table-caption .dgcv-plaque {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            @media (max-width: 900px) {\n",
       "                #tree-leaves-summary-ea06c7a3 .dgcv-flex { display: flex; flex-direction: column; align-items: flex-start; row-gap: 16px; }\n",
       "                #tree-leaves-summary-ea06c7a3 .dgcv-main, #tree-leaves-summary-ea06c7a3 .dgcv-side { max-width: 100%; width: 100%; }\n",
       "                #tree-leaves-summary-ea06c7a3 .dgcv-main { display: flex; flex-direction: column; grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-ea06c7a3 .dgcv-side { grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-ea06c7a3 {\n",
       "                    --m-r-tr: 10px;\n",
       "                    --m-r-br: 10px;\n",
       "                    --m-r-bl: 10px;\n",
       "                    --s-r-tl: 10px;\n",
       "                    --s-r-tr: 10px;\n",
       "                    --s-r-br: 10px;\n",
       "                    --s-r-bl: 10px;\n",
       "                }\n",
       "            }\n",
       "\n",
       "            </style><div class=\"dgcv-caption-wrapper\"><div class=\"dgcv-table-caption\">leaf summary for the tree: moduli stratfication by $\\mathfrak{aut}$</div></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout:auto;\"><thead><tr><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">subcase</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">dim.</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">algebra</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">free parameters</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">parameter conditions</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">further conditions</div></th></tr></thead><tbody><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_1_1.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">8</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2,1)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_1_1.zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">8</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[5-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_1_1.positive</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">8</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_1.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">6</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = - \\tau_{1}$, $\\tau_{1} \\neq - \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_1.positive</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">6</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{2} = - \\tau_{1}$, $\\tau_{1} \\neq - \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_1_2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $r \\neq - \\tau_{1}^{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_2.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">complexified: sl(2,C)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{1} \\neq - \\tau_{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_2.zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{1} \\neq - \\tau_{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_2.positive</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">complexified: sl(2,C)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = - \\tau_{1}^{2}$, $\\tau_{1} \\neq - \\tau_{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1_2.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$, $a_{1} \\neq 0$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &lt; 0$, $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1_2.minus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$, $a_{1} \\neq 0$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &lt; 0$, $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1_2.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$, $a_{1} \\neq 0$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &lt; 0$, $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1_2.zero_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$, $a_{1} \\neq 0$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} = 0$, $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1_2.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{1} = \\frac{- 2 a_{1}^{2} + \\tau_{2} \\left(r + \\tau_{2}^{2}\\right)}{r + \\tau_{2}^{2}}$, $a_{1} \\neq 0$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$- 16 a_{1}^{2} \\tau_{2} - 4 r^{2} - 8 r \\tau_{2}^{2} - 4 \\tau_{2}^{4} &gt; 0$, $8 a_{1}^{2} \\tau_{2} + r^{2} + 2 r \\tau_{2}^{2} + \\tau_{2}^{4} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_2_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $a_{1} \\neq 0$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r \\neq - \\tau_{1}^{2}$, $r \\neq - \\tau_{2}^{2}$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{1} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_3_1_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr></tbody></table></div></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "symmetry_algebra_tree.leaf_summary(sort_by=['dim.'], reverse=True)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [
    "b1ad7774"
   ],
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python (working env)",
   "language": "python",
   "name": "working_env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/KSS_manuscript_companion_2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "7c88c56a",
   "metadata": {
    "id": "7c88c56a"
   },
   "source": [
    "# Notebook Companion for  \n",
    "<div align=\"center\">\n",
    "    <em>Canonical Bochner–Kähler potentials via the  Sasaki–Kähler correspondence</em>  \n",
    "    <br>  \n",
    "    <strong>Martin Kolář, Gerd Schmalz, and David Sykes</strong>  \n",
    "</div>\n",
    "\n",
    "---\n",
    "\n",
    "This notebook accompanies **Section 6.2** of the article\n",
    "\n",
    "> **Kolář, M., Schmalz, G. and Sykes, D.**  \n",
    "> *Canonical Bochner–Kähler potentials via the  Sasaki–Kähler correspondence*  \n",
    "\n",
    "reproducing the symmetry algebra classification of Bochner–Kähler structures on complex 3-manifolds (Tables 2 and 3). Numbered theorems and sections discussed below all refer to this article. Final results of the analysis can be viewed in the notebook's last section.\n",
    "\n",
    "\n",
    "###### Reproducibility note: this notebook was created with dgcv 0.5.0 and SageMath 10.9 on Python 3.14.3. It was rendered with IPython 9.16.1 and ipykernel 7.3.0. It can also run using sympy 1.14.0 without SageMath installed."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "edb1a925",
   "metadata": {},
   "source": [
    "# Table of Contents"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cac4b800",
   "metadata": {},
   "source": [
    "This notebook contains the following sections:\n",
    "- **Preamble**: Imports needed functions from the `dgcv` library\n",
    "- **Setup**: Builds the parameterized equation sysem established in Section 6 whose solutions describe Bochner–Kähler symmetries.\n",
    "- **Stratifying the moduli space**: Develops the tree of assumptions on Bochner–Kähler structure moduli space parameters stratifying the space into strata along which symmetry algebra dimsions are constant.\n",
    "- **Results summary (for symmetry algebra dimension stratification)**: Presents results of the previous section's stratification with useful diagrams, a tree diagram for the summarizing full branching analysis, and a summary table with important properties of the partitionings' final strata\n",
    "- **Symmetry algebras**: A demonstration of how to inspect special cases produced in the previous section's branching analysis tree, namely constructing and analyzing representations of their symmetry algebras.\n",
    "- **Symmetry Algebras Classification**: Develops a further refinement of the previous stratification, now into smaller strata along which the symmetry algebras' isomorphism classes are constant.\n",
    "- **Summary of moduli space stratification by algebra isomorphism classes**: Presents a final summary of the stratification, a tree diagram of the final branching analysis, and a table organising important properties of the algebras classified. "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee765d11",
   "metadata": {
    "id": "ee765d11"
   },
   "source": [
    "# Preamble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "561148e1",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "561148e1",
    "outputId": "3945dc74-7c0f-4a69-dd66-58b6b28a7cd6"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Applied the `quick_notebook` settings.\n",
      "The following labels were configured in the namespace:\n",
      "\n",
      "  • For complex variables: conjugate, I, im, re\n",
      "  • For symbolic expressions: cancel, expand, factor, simplify, sqrt, subs, symbol, take_quotient\n"
     ]
    }
   ],
   "source": [
    "# # If dgcv is not installed, uncomment the following line to install it:\n",
    "# %pip install dgcv   # dgcv = differential geometry with complex variables\n",
    "\n",
    "from dgcv import *  # imports all functions from the standard dgcv library\n",
    "from dgcv.secondary_library import case_tree, defloat\n",
    "\n",
    "set_dgcv_settings(\n",
    "    quick_notebook=True,    # shorthand for settings that enable rich display \n",
    "                            # formats with latex compiling for math objects.\n",
    "    ask_before_overwriting_objects_in_vmf=False,    # allows dgcv's variable\n",
    "                            # management framework to automatically manage\n",
    "                            # naming collisions for variables\n",
    "    forgo_warnings = True,  # disables dgcv's tutorial-oriented warning system\n",
    "    version_specific_defaults = '0.5.0'\n",
    "    )\n",
    "configure_convenient_labels(verbose=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "240daf69",
   "metadata": {
    "id": "240daf69"
   },
   "source": [
    "# Setup\n",
    "\n",
    "\n",
    "\n",
    "We consider Bochner--Kähler structures given by the moduli space parameters $(a,X,r)$ in the notation of Theorem 1. Following the notation in Theorem 2 of Section 6, we let $\\tau_j$ denote eigenvalues of $X$, and we represent the Sasaki structure's Reeb field and the general infinitesimal Kähler symmetries by the two matrices\n",
    "$$\n",
    "A = \\begin{bmatrix} 0&-2\\operatorname{i}\\overline{a_1}&-2\\operatorname{i}\\overline{a_2}&-2\\operatorname{i}\\overline{a_3}&r\\\\\n",
    "0&\\operatorname{i}\\tau_1&0&0&a_1\\\\\n",
    "0&0&\\operatorname{i}\\tau_2&0&a_2\\\\\n",
    "0&0&0&\\operatorname{i}\\tau_3&a_3\\\\\n",
    "1&0&0&0&0\\end{bmatrix}\n",
    "\\quad\\text{ and }\\quad\n",
    "B = \\begin{bmatrix} 0&-2\\operatorname{i}\\overline{\\alpha_1}&-2\\operatorname{i}\\overline{\\alpha_2}&-2\\operatorname{i}\\overline{\\alpha_3}&\\rho\\\\\n",
    "\\beta_1&\\operatorname{i}h_{1,1}&\\operatorname{i}h_{1,2}&\\operatorname{i}h_{1,3}&\\alpha_1\\\\\n",
    "\\beta_2&\\operatorname{i}\\overline{h_{1,2}}&\\operatorname{i}h_{2,2}&\\operatorname{i}h_{2,3}&\\alpha_2\\\\\n",
    "\\beta_3&\\operatorname{i}\\overline{h_{1,3}}&\\operatorname{i}\\overline{h_{2,3}}&\\operatorname{i}h_{3,3}&\\alpha_3\\\\\n",
    "0&2\\operatorname{i} \\overline{\\beta_1}&2\\operatorname{i}\\overline{\\beta_2}&2\\operatorname{i}\\overline{\\beta_3}&0\\end{bmatrix},\n",
    "$$\n",
    "where\n",
    "$$\n",
    "\\alpha_j=\\operatorname{i}\\tau_j\\beta_j,\n",
    "\\quad \\tau_j,h_{j,j},r\\in \\mathbb{R},\\quad a_j\\geq 0,\n",
    "\\quad\\text{ and }\\quad\n",
    "\\rho = 2\\Im\\langle \\beta,a\\rangle = \\operatorname{i}(\\overline{\\beta_1}a_1+\\overline{\\beta_2}a_2+\\overline{\\beta_3}a_3-\\overline{a_1}\\beta_1-\\overline{a_2}\\beta_2-\\overline{a_3}\\beta_3).\n",
    "$$\n",
    "To simplify counting parameters later we will use real and imaginary parts for the complex variables:\n",
    "$$\n",
    "h_{i,j}=s_{i,j}+\\operatorname{i}t_{i,j},\n",
    "\\quad \\text{ and }\\quad\n",
    "\\beta_j=\\xi_j+\\operatorname{i}\\gamma_j\n",
    "\\qquad\\forall\\, i<j.\n",
    "$$\n",
    "So altogether we have\n",
    "$$\n",
    "B = \\begin{bmatrix} 0&-2\\tau_1\\overline{\\beta_1}&-2\\tau_2\\overline{\\beta_2}&-2\\tau_3\\overline{\\beta_3}&2\\langle a,\\gamma\\rangle\\\\\n",
    "\\beta_1&\\operatorname{i}h_{1,1}&\\operatorname{i}h_{1,2}&\\operatorname{i}h_{1,3}&\\operatorname{i}\\tau_1\\beta_1\\\\\n",
    "\\beta_2&\\operatorname{i}\\overline{h_{1,2}}&\\operatorname{i}h_{2,2}&\\operatorname{i}h_{2,3}&\\operatorname{i}\\tau_2\\beta_2\\\\\n",
    "\\beta_3&\\operatorname{i}\\overline{h_{1,3}}&\\operatorname{i}\\overline{h_{2,3}}&\\operatorname{i}h_{3,3}&\\operatorname{i}\\tau_3\\beta_3\\\\\n",
    "0&2\\operatorname{i} \\overline{\\beta_1}&2\\operatorname{i}\\overline{\\beta_2}&2\\operatorname{i}\\overline{\\beta_3}&0\\end{bmatrix}\n",
    "\\quad\\text{ for some }\\quad h_{j,j}\\in\\mathbb{R},\\, \\beta_j=\\xi+\\operatorname{i}\\gamma_j,h_{1,2}\\in \\mathbb{C},\\, a_j\\geq0\n",
    "$$\n",
    "and the complex conjugates in $A$ can be omitted.\n",
    "\n",
    "All of this is represented programatically below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ff29a73e",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 119
    },
    "id": "ff29a73e",
    "outputId": "97e1c6c2-ae57-44c8-c149-e66dd5b6ba2d"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$A = \\begin{bmatrix}0 & -2 i \\, a_{1} & -2 i \\, a_{2} & -2 i \\, a_{3} & r \\\\ 0 & i \\, \\tau_{1} & 0 & 0 & a_{1} \\\\ 0 & 0 & i \\, \\tau_{2} & 0 & a_{2} \\\\ 0 & 0 & 0 & i \\, \\tau_{3} & a_{3} \\\\ 1 & 0 & 0 & 0 & 0\\end{bmatrix} \\quad \\text{ and }\\quad B = \\begin{bmatrix}0 & 2 \\, {\\left(i \\, \\gamma_{1} - \\xi_{1}\\right)} \\tau_{1} & 2 \\, {\\left(i \\, \\gamma_{2} - \\xi_{2}\\right)} \\tau_{2} & 2 \\, {\\left(i \\, \\gamma_{3} - \\xi_{3}\\right)} \\tau_{3} & 2 \\, a_{1} \\gamma_{1} + 2 \\, a_{2} \\gamma_{2} + 2 \\, a_{3} \\gamma_{3} \\\\ i \\, \\gamma_{1} + \\xi_{1} & i \\, h_{1_{1}} & i \\, s_{1_{2}} - t_{1_{2}} & i \\, s_{1_{3}} - t_{1_{3}} & i \\, {\\left(i \\, \\gamma_{1} + \\xi_{1}\\right)} \\tau_{1} \\\\ i \\, \\gamma_{2} + \\xi_{2} & i \\, s_{1_{2}} + t_{1_{2}} & i \\, h_{2_{2}} & i \\, s_{2_{3}} - t_{2_{3}} & i \\, {\\left(i \\, \\gamma_{2} + \\xi_{2}\\right)} \\tau_{2} \\\\ i \\, \\gamma_{3} + \\xi_{3} & i \\, s_{1_{3}} + t_{1_{3}} & i \\, s_{2_{3}} + t_{2_{3}} & i \\, h_{3_{3}} & i \\, {\\left(i \\, \\gamma_{3} + \\xi_{3}\\right)} \\tau_{3} \\\\ 0 & 2 \\, \\gamma_{1} + 2 i \\, \\xi_{1} & 2 \\, \\gamma_{2} + 2 i \\, \\xi_{2} & 2 \\, \\gamma_{3} + 2 i \\, \\xi_{3} & 0\\end{bmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "createVariables('a',3,assumptions='nonnegative')    # creates nonnegative variables a1, a2, a3\n",
    "createVariables('tau',3, assumptions='real')        # creates real variables tau1, tau2, tau3\n",
    "createVariables('h_1_1 h_2_2 h_3_3 r',assumptions='real')   # creates real variables \n",
    "createVariables('h_1_2 h_1_3 h_2_3','s_1_2 s_1_3 s_2_3','t_1_2 t_1_3 t_2_3')    # creates standard variables\n",
    "createVariables('beta','xi','gamma',3)              # creates complex coordinate system beta_j=xi_j+I*gamma_j\n",
    "system_variables = set(xi + gamma + (h_1_1, h_2_2, h_3_3,s_1_2, s_1_3, s_2_3,t_1_2, t_1_3, t_2_3))\n",
    "system_parameters = set(a+tau+(r,))\n",
    "variables = system_parameters | system_parameters\n",
    "A = matrix_dgcv(\n",
    "    [\n",
    "        [0,-2*I*a1,-2*I*a2,-2*I*a3,r],\n",
    "        [0,I*tau1,0,0,a1],\n",
    "        [0,0,I*tau2,0,a2],\n",
    "        [0,0,0,I*tau3,a3],\n",
    "        [1,0,0,0,0]\n",
    "    ]\n",
    ")\n",
    "B = simplify(allToReal(matrix_dgcv(\n",
    "    [\n",
    "        [0,-2*tau1*conjugate(beta1),-2*tau2*conjugate(beta2),-2*tau3*conjugate(beta3),I*(conjugate(beta1)*a1+conjugate(beta2)*a2+conjugate(beta3)*a3-conjugate(a1)*beta1-conjugate(a2)*beta2-conjugate(a3)*beta3)],\n",
    "        [beta1,I*h_1_1,I*h_1_2,I*h_1_3,I*tau1*beta1],\n",
    "        [beta2,I*conjugate(h_1_2),I*h_2_2,I*h_2_3,I*tau2*beta2],\n",
    "        [beta3,I*conjugate(h_1_3),I*conjugate(h_2_3),I*h_3_3,I*tau3*beta3],\n",
    "        [0,2*I*conjugate(beta1),2*I*conjugate(beta2),2*I*conjugate(beta3),0]\n",
    "    ]\n",
    ")))\n",
    "show(LaTeX_eqn_system({'A':A,'B':B},one_line=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "UMNAa6evkKCN",
   "metadata": {
    "id": "UMNAa6evkKCN"
   },
   "source": [
    "Here is $B$ in holomorphic coordinates:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "nsI1D9rIZ6fD",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 122
    },
    "id": "nsI1D9rIZ6fD",
    "outputId": "d6224fdf-1674-4342-e3e5-1ff12115f950"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$B = \\begin{bmatrix}0 & -2 \\, \\tau_{1} \\overline{\\beta_{1}} & -2 \\, \\tau_{2} \\overline{\\beta_{2}} & -2 \\, \\tau_{3} \\overline{\\beta_{3}} & -i \\, a_{1} \\beta_{1} - i \\, a_{2} \\beta_{2} - i \\, a_{3} \\beta_{3} + i \\, a_{1} \\overline{\\beta_{1}} + i \\, a_{2} \\overline{\\beta_{2}} + i \\, a_{3} \\overline{\\beta_{3}} \\\\ \\beta_{1} & i \\, h_{1_{1}} & i \\, h_{1_{2}} & i \\, h_{1_{3}} & i \\, \\beta_{1} \\tau_{1} \\\\ \\beta_{2} & i \\, \\overline{h_{1_{2}}} & i \\, h_{2_{2}} & i \\, h_{2_{3}} & i \\, \\beta_{2} \\tau_{2} \\\\ \\beta_{3} & i \\, \\overline{h_{1_{3}}} & i \\, \\overline{h_{2_{3}}} & i \\, h_{3_{3}} & i \\, \\beta_{3} \\tau_{3} \\\\ 0 & 2 i \\, \\overline{\\beta_{1}} & 2 i \\, \\overline{\\beta_{2}} & 2 i \\, \\overline{\\beta_{3}} & 0\\end{bmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(LaTeX_eqn_system({'B':allToHol(B)},one_line=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "wM_8EUvXkUm9",
   "metadata": {
    "id": "wM_8EUvXkUm9"
   },
   "source": [
    "Here is the commutator of $A$ and $B$ (used as the main equation system throughout the rest of this notebook):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0dc17ac6",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 139
    },
    "id": "0dc17ac6",
    "outputId": "ee67fc63-d9f1-43c7-81ba-aedc6bd6bb29"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\displaystyle \\begin{bmatrix}2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{2} \\xi_{2} + 2 i \\, a_{3} \\xi_{3} & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{2} s_{1_{2}} - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{2} t_{1_{2}} + 2 i \\, a_{3} t_{1_{3}} - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, a_{2} h_{2_{2}} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 \\, a_{3} s_{2_{3}} - 2 i \\, a_{1} t_{1_{2}} + 2 i \\, a_{3} t_{2_{3}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 \\, a_{2} s_{2_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, a_{2} t_{2_{3}} - 2 i \\, r \\xi_{3} & -4 \\, a_{1} \\tau_{1} \\xi_{1} - 4 \\, a_{2} \\tau_{2} \\xi_{2} - 4 \\, a_{3} \\tau_{3} \\xi_{3} \\\\ 0 & -4 i \\, a_{1} \\xi_{1} & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{2} \\xi_{1} - 2 i \\, a_{1} \\xi_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{2} s_{1_{2}} + i \\, a_{3} s_{1_{3}} - a_{2} t_{1_{2}} - a_{3} t_{1_{3}} + r \\xi_{1} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{2} \\xi_{1} - 2 i \\, a_{1} \\xi_{2} & -4 i \\, a_{2} \\xi_{2} & 2 \\, a_{3} \\gamma_{2} - 2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} - 2 i \\, a_{2} \\xi_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, a_{2} h_{2_{2}} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + i \\, a_{3} s_{2_{3}} + a_{1} t_{1_{2}} - a_{3} t_{2_{3}} + r \\xi_{2} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & -2 \\, a_{3} \\gamma_{2} + 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} - 2 i \\, a_{2} \\xi_{3} & -4 i \\, a_{3} \\xi_{3} & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + i \\, a_{2} s_{2_{3}} + a_{1} t_{1_{3}} + a_{2} t_{2_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{2} \\xi_{2} + 2 i \\, a_{3} \\xi_{3}\\end{bmatrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "general_commutator = simplify(B*A-A*B)\n",
    "show(general_commutator)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5l1gbO6ckm47",
   "metadata": {
    "id": "5l1gbO6ckm47"
   },
   "source": [
    "Here is the commutator in holomorphic coordinates:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f8TgPAo6kp2y",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 143
    },
    "id": "f8TgPAo6kp2y",
    "outputId": "35ea404e-836c-448a-9115-b22bca52d2e0"
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\displaystyle \\begin{bmatrix}i \\, a_{1} \\beta_{1} + i \\, a_{2} \\beta_{2} + i \\, a_{3} \\beta_{3} + i \\, a_{1} \\overline{\\beta_{1}} + i \\, a_{2} \\overline{\\beta_{2}} + i \\, a_{3} \\overline{\\beta_{3}} & -2 i \\, \\tau_{1}^{2} \\overline{\\beta_{1}} - 2 \\, a_{1} h_{1_{1}} - 2 i \\, r \\overline{\\beta_{1}} - 2 \\, a_{2} \\overline{h_{1_{2}}} - 2 \\, a_{3} \\overline{h_{1_{3}}} & -2 i \\, \\tau_{2}^{2} \\overline{\\beta_{2}} - 2 \\, a_{1} h_{1_{2}} - 2 \\, a_{2} h_{2_{2}} - 2 i \\, r \\overline{\\beta_{2}} - 2 \\, a_{3} \\overline{h_{2_{3}}} & -2 i \\, \\tau_{3}^{2} \\overline{\\beta_{3}} - 2 \\, a_{1} h_{1_{3}} - 2 \\, a_{2} h_{2_{3}} - 2 \\, a_{3} h_{3_{3}} - 2 i \\, r \\overline{\\beta_{3}} & -2 \\, a_{1} \\beta_{1} \\tau_{1} - 2 \\, a_{2} \\beta_{2} \\tau_{2} - 2 \\, a_{3} \\beta_{3} \\tau_{3} - 2 \\, a_{1} \\tau_{1} \\overline{\\beta_{1}} - 2 \\, a_{2} \\tau_{2} \\overline{\\beta_{2}} - 2 \\, a_{3} \\tau_{3} \\overline{\\beta_{3}} \\\\ 0 & -2 i \\, a_{1} {\\left(\\beta_{1} + \\overline{\\beta_{1}}\\right)} & -2 i \\, a_{2} \\beta_{1} + h_{1_{2}} \\tau_{1} - h_{1_{2}} \\tau_{2} - 2 i \\, a_{1} \\overline{\\beta_{2}} & -2 i \\, a_{3} \\beta_{1} + h_{1_{3}} \\tau_{1} - h_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\overline{\\beta_{3}} & \\beta_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, a_{2} h_{1_{2}} + i \\, a_{3} h_{1_{3}} + \\beta_{1} r \\\\ 0 & -2 i \\, a_{1} \\beta_{2} - 2 i \\, a_{2} \\overline{\\beta_{1}} - \\tau_{1} \\overline{h_{1_{2}}} + \\tau_{2} \\overline{h_{1_{2}}} & -2 i \\, a_{2} {\\left(\\beta_{2} + \\overline{\\beta_{2}}\\right)} & -2 i \\, a_{3} \\beta_{2} + h_{2_{3}} \\tau_{2} - h_{2_{3}} \\tau_{3} - 2 i \\, a_{2} \\overline{\\beta_{3}} & \\beta_{2} \\tau_{2}^{2} + i \\, a_{2} h_{2_{2}} + i \\, a_{3} h_{2_{3}} + \\beta_{2} r + i \\, a_{1} \\overline{h_{1_{2}}} \\\\ 0 & -2 i \\, a_{1} \\beta_{3} - 2 i \\, a_{3} \\overline{\\beta_{1}} - \\tau_{1} \\overline{h_{1_{3}}} + \\tau_{3} \\overline{h_{1_{3}}} & -2 i \\, a_{2} \\beta_{3} - 2 i \\, a_{3} \\overline{\\beta_{2}} - \\tau_{2} \\overline{h_{2_{3}}} + \\tau_{3} \\overline{h_{2_{3}}} & -2 i \\, a_{3} {\\left(\\beta_{3} + \\overline{\\beta_{3}}\\right)} & \\beta_{3} \\tau_{3}^{2} + i \\, a_{3} h_{3_{3}} + \\beta_{3} r + i \\, a_{1} \\overline{h_{1_{3}}} + i \\, a_{2} \\overline{h_{2_{3}}} \\\\ 0 & 0 & 0 & 0 & i \\, a_{1} \\beta_{1} + i \\, a_{2} \\beta_{2} + i \\, a_{3} \\beta_{3} + i \\, a_{1} \\overline{\\beta_{1}} + i \\, a_{2} \\overline{\\beta_{2}} + i \\, a_{3} \\overline{\\beta_{3}}\\end{bmatrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(allToHol(general_commutator))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d29685f",
   "metadata": {
    "id": "3d29685f",
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "# Stratifying the moduli space\n",
    "\n",
    "The way this notebook is organized is that we first define a `dgcv.case_tree` object, which is designed for organizing branching analysis of an equation system. We will call the object `case`.\n",
    "\n",
    "Then as we define subcases, we register them inside of `case`. The container `case` has tools for analyzing and summarizing the branching tree as the set of subcases grows."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9ccf713b",
   "metadata": {
    "id": "9ccf713b"
   },
   "outputs": [],
   "source": [
    "case = case_tree(equation_system=general_commutator,    # This gets populated as branches are developed below\n",
    "                 variables=system_variables,\n",
    "                 _simplify_rule=simplify,\n",
    "                 label=r\"moduli stratification by $\\dim(\\mathfrak{aut})$\"\n",
    "                 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "4389944c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Equation system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{2} \\xi_{2} + 2 i \\, a_{3} \\xi_{3} & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{2} s_{1_{2}} - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{2} t_{1_{2}} + 2 i \\, a_{3} t_{1_{3}} - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, a_{2} h_{2_{2}} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 \\, a_{3} s_{2_{3}} - 2 i \\, a_{1} t_{1_{2}} + 2 i \\, a_{3} t_{2_{3}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 \\, a_{2} s_{2_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, a_{2} t_{2_{3}} - 2 i \\, r \\xi_{3} & -4 \\, a_{1} \\tau_{1} \\xi_{1} - 4 \\, a_{2} \\tau_{2} \\xi_{2} - 4 \\, a_{3} \\tau_{3} \\xi_{3} \\\\ 0 & -4 i \\, a_{1} \\xi_{1} & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{2} \\xi_{1} - 2 i \\, a_{1} \\xi_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{2} s_{1_{2}} + i \\, a_{3} s_{1_{3}} - a_{2} t_{1_{2}} - a_{3} t_{1_{3}} + r \\xi_{1} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{2} \\xi_{1} - 2 i \\, a_{1} \\xi_{2} & -4 i \\, a_{2} \\xi_{2} & 2 \\, a_{3} \\gamma_{2} - 2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} - 2 i \\, a_{2} \\xi_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, a_{2} h_{2_{2}} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + i \\, a_{3} s_{2_{3}} + a_{1} t_{1_{2}} - a_{3} t_{2_{3}} + r \\xi_{2} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & -2 \\, a_{3} \\gamma_{2} + 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} - 2 i \\, a_{2} \\xi_{3} & -4 i \\, a_{3} \\xi_{3} & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + i \\, a_{2} s_{2_{3}} + a_{1} t_{1_{3}} + a_{2} t_{2_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{2} \\xi_{2} + 2 i \\, a_{3} \\xi_{3}\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad a_{2}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "case.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "uKhwupSqmSFQ",
   "metadata": {
    "id": "uKhwupSqmSFQ"
   },
   "source": [
    "Below we are going to consider 3 cases separately:\n",
    "\n",
    "**a)** $\\tau_1=\\tau_2=\\tau_3$.\n",
    "\n",
    "**b)** $\\tau_1=\\tau_2$ and $\\tau_1\\neq \\tau_3$.\n",
    "\n",
    "**c)** $\\tau_i\\neq \\tau_j$ for all $i\\neq j$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "152d9e68",
   "metadata": {
    "id": "152d9e68"
   },
   "source": [
    "## **Case a**:\n",
    "\n",
    "$\\tau_1=\\tau_2=\\tau_3$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "62452f1d",
   "metadata": {
    "id": "62452f1d"
   },
   "source": [
    "We can normalize $(a,X,r)$ to make\n",
    "$$\n",
    "a_1\\geq0,\\quad a_2=0,\\quad\\text{ and }\\quad a_3=0.\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "2973595e",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "2973595e",
    "outputId": "3599bd6a-632d-4d69-8e4e-0fb1b16e3af4"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\tau_{1}, \\quad a_{2} = 0,\\quad\\text{and}\\quad a_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i \\, a_{1} \\xi_{1} & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 i \\, a_{1} t_{1_{2}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, r \\xi_{3} & -4 \\, a_{1} \\tau_{1} \\xi_{1} \\\\ 0 & -4 i \\, a_{1} \\xi_{1} & -2 \\, a_{1} \\gamma_{2} - 2 i \\, a_{1} \\xi_{2} & -2 \\, a_{1} \\gamma_{3} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & 2 \\, a_{1} \\gamma_{2} - 2 i \\, a_{1} \\xi_{2} & 0 & 0 & i \\, \\gamma_{2} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{2} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + a_{1} t_{1_{2}} + r \\xi_{2} \\\\ 0 & 2 \\, a_{1} \\gamma_{3} - 2 i \\, a_{1} \\xi_{3} & 0 & 0 & i \\, \\gamma_{3} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{3} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + a_{1} t_{1_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 2 i \\, a_{1} \\xi_{1}\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1}, \\quad r,\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{tau2:tau1,tau3:tau1}}\n",
    "corollaries = {'closed':{a2:0,a3:0}}\n",
    "case.add_case('a',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "\n",
    "case.a.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd07efd9",
   "metadata": {
    "id": "dd07efd9"
   },
   "source": [
    "Either\n",
    "$$\n",
    "a_1=0\n",
    "$$\n",
    "or\n",
    "$$\n",
    "\\xi_1= \\xi_2 = \\xi_3=\\gamma_2=\\gamma_3=0.\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79898012",
   "metadata": {
    "id": "79898012"
   },
   "source": [
    "### **Case a.1**:\n",
    "\n",
    "Case assumption: $a_1\\neq 0$\n",
    "\n",
    "Implications: $\\xi_1= \\xi_2 = \\xi_3=\\gamma_2=\\gamma_3=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ca0db03d",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "ca0db03d",
    "outputId": "28311369-2ee7-407c-88b9-9e60535b3b0f"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0,\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = 0,\\quad\\text{and}\\quad \\gamma_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r & -2 \\, a_{1} s_{1_{2}} - 2 i \\, a_{1} t_{1_{2}} & -2 \\, a_{1} s_{1_{3}} - 2 i \\, a_{1} t_{1_{3}} & 0 \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r \\\\ 0 & 0 & 0 & 0 & i \\, a_{1} s_{1_{2}} + a_{1} t_{1_{2}} \\\\ 0 & 0 & 0 & 0 & i \\, a_{1} s_{1_{3}} + a_{1} t_{1_{3}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1}, \\quad r,\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a1:0}}\n",
    "corollaries = {'closed':{v:0 for v in xi}|{gamma2:0,gamma3:0}}\n",
    "case.a.add_case('_1',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.a._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f1ee7a9e",
   "metadata": {
    "id": "f1ee7a9e"
   },
   "source": [
    "Since $a_1\\neq 0$ and $\\beta_1=\\operatorname{i}\\gamma_1$ in this branch, we have\n",
    "$$\n",
    "h_{1,2} = s_{1,2}+\\operatorname{i}t_{1,2} =0,\n",
    "\\quad\n",
    "h_{1,3} = s_{1,3}+\\operatorname{i}t_{1,3} =0,\n",
    "\\quad\\text{ and }\\quad\n",
    "h_{1,1} = -\\frac{\\beta_1(r+\\tau_1^2)}{\\operatorname{i}a_1}= -\\frac{\\gamma_1(r+\\tau_1^2)}{a_1}.\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f23f7fc",
   "metadata": {
    "id": "7f23f7fc"
   },
   "source": [
    "#### **Case a.1.1:**\n",
    "\n",
    "($s_{1,2}=t_{1,2}=s_{1,3}=t_{1,3}=0$ and $h_{1,1}=\\frac{\\beta (r+\\tau^2)}{\\operatorname{i}a_1}$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9b1e0eb8",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 330
    },
    "id": "9b1e0eb8",
    "outputId": "d752a043-cc81-4729-9424-31dde378a0e3"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0,\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = 0, \\quad \\gamma_{3} = 0, \\quad s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0,\\quad\\text{and}\\quad h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1}, \\quad r,\\quad\\text{and}\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{2_{3}}, \\quad \\gamma_{1}, \\quad h_{2_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{2_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "case_rules = {s_1_2:0,t_1_2:0,s_1_3:0,t_1_3:0,h_1_1:-gamma1*(r+tau1**2)/a1}\n",
    "case.a._1.add_corollary('_1',case_rules=case_rules)\n",
    "case.a._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bd806ae3",
   "metadata": {
    "id": "bd806ae3"
   },
   "source": [
    "### **Case a.2** ($a_1 = 0$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "81133f12",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "81133f12",
    "outputId": "b726314e-0748-4bba-dc6e-3b634b2ed8ff"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0,\\quad\\text{and}\\quad a_{1} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{2} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{2} + i \\, \\gamma_{2} r + r \\xi_{2} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{3} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{3} + i \\, \\gamma_{3} r + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r \\quad \\text{ and }\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{a1:0}}\n",
    "case.a.add_case('_2',defining_conditions=def_conditions)\n",
    "case.a._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "779266bc",
   "metadata": {
    "id": "779266bc"
   },
   "source": [
    "Either\n",
    "$$\n",
    "\\tau_1^2=-r\n",
    "$$\n",
    "of\n",
    "$$\n",
    "\\beta_1 = \\beta_2 = \\beta_3 = 0.\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b1d1a277",
   "metadata": {
    "id": "b1d1a277"
   },
   "source": [
    "#### **Case a.2.1** ($r=-\\tau_1^2$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a2398b69",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 301
    },
    "id": "a2398b69",
    "outputId": "e19258ab-e2d4-4754-b7e9-70a5bf75a6c8"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = 0,\\quad\\text{and}\\quad r = -\\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     1 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2}}\n",
    "case.a._2.add_case('_1',defining_conditions=def_conditions)\n",
    "case.a._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "14064902",
   "metadata": {
    "id": "14064902"
   },
   "source": [
    "#### **Case a.2.2** ($r\\neq -\\tau_1^2$):\n",
    "\n",
    "Implications: $\\beta_j = 0,\\, \\forall\\, j$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "c41546f1",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 301
    },
    "id": "c41546f1",
    "outputId": "ec304ac4-6878-49b9-f38f-0c71a162b6bf"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = 0,\\quad\\text{and}\\quad r\\neq-\\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{1} = 0, \\quad \\gamma_{2} = 0,\\quad\\text{and}\\quad \\gamma_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r \\quad \\text{ and }\\quad \\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     2 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'open':{r:-tau1**2}}\n",
    "corollaries = {'closed':{v:0 for v in xi+gamma}} # all of the xi and gamma variables are zero\n",
    "case.a._2.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.a._2._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "349403f4",
   "metadata": {
    "id": "349403f4"
   },
   "source": [
    "## **Case b**:\n",
    "\n",
    "$\\tau_1 = \\tau_2\\neq \\tau_3$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1198d021",
   "metadata": {
    "id": "1198d021"
   },
   "source": [
    "We can assume\n",
    "$$\n",
    "a_1,a_3\\geq 0\n",
    "\\quad\\text{ and }\\quad\n",
    "a_2=0.\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5506a3e4",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "5506a3e4",
    "outputId": "b1375e54-4419-47e9-fbdc-04bdd233de8e"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\quad\\text{and}\\quad \\tau_{3}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{3} \\xi_{3} & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{3} t_{1_{3}} - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 \\, a_{3} s_{2_{3}} - 2 i \\, a_{1} t_{1_{2}} + 2 i \\, a_{3} t_{2_{3}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, r \\xi_{3} & -4 \\, a_{1} \\tau_{1} \\xi_{1} - 4 \\, a_{3} \\tau_{3} \\xi_{3} \\\\ 0 & -4 i \\, a_{1} \\xi_{1} & -2 \\, a_{1} \\gamma_{2} - 2 i \\, a_{1} \\xi_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{3} s_{1_{3}} - a_{3} t_{1_{3}} + r \\xi_{1} \\\\ 0 & 2 \\, a_{1} \\gamma_{2} - 2 i \\, a_{1} \\xi_{2} & 0 & 2 \\, a_{3} \\gamma_{2} + s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} & i \\, \\gamma_{2} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{2} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + i \\, a_{3} s_{2_{3}} + a_{1} t_{1_{2}} - a_{3} t_{2_{3}} + r \\xi_{2} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & -2 \\, a_{3} \\gamma_{2} - s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} & -4 i \\, a_{3} \\xi_{3} & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + a_{1} t_{1_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{3} \\xi_{3}\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad r, \\quad a_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{tau2:tau1},'open':{tau3:tau2}}\n",
    "corollaries = {'closed':{a2:0}}\n",
    "case.add_case('b',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f11ee771",
   "metadata": {
    "id": "f11ee771"
   },
   "source": [
    "Let us consider 4 cases:\n",
    "1. $a_1\\neq 0$ and $a_3\\neq 0$\n",
    "2. $a_1\\neq 0$ and $a_3= 0$\n",
    "3. $a_1=0$ and $a_3\\neq 0$\n",
    "3. $a_1=a_3=0$\n",
    "\n",
    "Since $0 = a_1\\xi_1 = a_3\\xi_3$, in subcase 1 we have $\\xi_1=\\xi_3=0$, in subcase 2 we have just $\\xi_1=0$, and subcase 3 we have just $\\xi_3=0$,  automatically.\n",
    "\n",
    "Also, $0 = \\beta_2=\\xi_2+\\operatorname{i}\\gamma_2$ in both subcases 1 and 2."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea0dfd0e",
   "metadata": {
    "id": "ea0dfd0e"
   },
   "source": [
    "### **Case b.1** ($a_1\\neq 0$ and $a_3\\neq 0$)\n",
    "\n",
    "Implications: $\\xi_j=0\\quad\\forall\\, j$ and $\\gamma_2=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "841b24a3",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "841b24a3",
    "outputId": "d53ddda5-c498-494e-ade0-11cb245909c0"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\tau_{3}\\neq\\tau_{2}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0,\\quad\\text{and}\\quad \\gamma_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{3} t_{1_{3}} & -2 \\, a_{1} s_{1_{2}} - 2 \\, a_{3} s_{2_{3}} - 2 i \\, a_{1} t_{1_{2}} + 2 i \\, a_{3} t_{2_{3}} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 i \\, a_{1} t_{1_{3}} & 0 \\\\ 0 & 0 & 0 & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{3} s_{1_{3}} - a_{3} t_{1_{3}} \\\\ 0 & 0 & 0 & s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & i \\, a_{1} s_{1_{2}} + i \\, a_{3} s_{2_{3}} + a_{1} t_{1_{2}} - a_{3} t_{2_{3}} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + a_{1} t_{1_{3}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad r, \\quad a_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a1:0,a3:0}}\n",
    "corollaries = {'closed':{xi1:0,xi2:0,xi3:0,gamma2:0}}\n",
    "case.b.add_case('_1',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "81be4fcc",
   "metadata": {
    "id": "81be4fcc"
   },
   "source": [
    "An immediate corollary, using $a_1\\neq 0$ and $a_3\\neq 0$, is that $s_{i,j}=t_{i,j}=0$ for all $(i,j)=(1,2),(2,3)$, and $t_{1,3}=0$ after which it is also immediate that\n",
    "$$\n",
    "s_{1,3}= 2\\frac{a_1 \\gamma_3-a_3\\gamma_1 }{\\tau_1-\\tau_3}\n",
    "$$\n",
    "from the (2,4) entry in the matrix equation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8a010cec",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 297
    },
    "id": "8a010cec",
    "outputId": "c9723eb9-06b5-4e20-c100-ae88e307a641"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\tau_{3}\\neq\\tau_{2}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = 0, \\quad s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad t_{1_{3}} = 0,\\quad\\text{and}\\quad s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -\\frac{2 \\, {\\left(\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{3} - 2 \\, a_{3}^{2} \\gamma_{1} + 2 \\, a_{1} a_{3} \\gamma_{3} + a_{1} h_{1_{1}} \\tau_{1} + \\gamma_{1} r \\tau_{1} - a_{1} h_{1_{1}} \\tau_{3} - \\gamma_{1} r \\tau_{3}\\right)}}{\\tau_{1} - \\tau_{3}} & 0 & -\\frac{2 \\, {\\left(\\gamma_{3} \\tau_{1} \\tau_{3}^{2} - \\gamma_{3} \\tau_{3}^{3} - 2 \\, a_{1} a_{3} \\gamma_{1} + 2 \\, a_{1}^{2} \\gamma_{3} + a_{3} h_{3_{3}} \\tau_{1} + \\gamma_{3} r \\tau_{1} - a_{3} h_{3_{3}} \\tau_{3} - \\gamma_{3} r \\tau_{3}\\right)}}{\\tau_{1} - \\tau_{3}} & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\gamma_{1} \\tau_{1}^{3} - i \\, \\gamma_{1} \\tau_{1}^{2} \\tau_{3} - 2 i \\, a_{3}^{2} \\gamma_{1} + 2 i \\, a_{1} a_{3} \\gamma_{3} + i \\, a_{1} h_{1_{1}} \\tau_{1} + i \\, \\gamma_{1} r \\tau_{1} - i \\, a_{1} h_{1_{1}} \\tau_{3} - i \\, \\gamma_{1} r \\tau_{3}}{\\tau_{1} - \\tau_{3}} \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\gamma_{3} \\tau_{1} \\tau_{3}^{2} - i \\, \\gamma_{3} \\tau_{3}^{3} - 2 i \\, a_{1} a_{3} \\gamma_{1} + 2 i \\, a_{1}^{2} \\gamma_{3} + i \\, a_{3} h_{3_{3}} \\tau_{1} + i \\, \\gamma_{3} r \\tau_{1} - i \\, a_{3} h_{3_{3}} \\tau_{3} - i \\, \\gamma_{3} r \\tau_{3}}{\\tau_{1} - \\tau_{3}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad r, \\quad a_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollary_conditions={s_1_2:0,t_1_2:0,s_2_3:0,t_2_3:0,t_1_3:0,s_1_3:2*(a1*gamma3-a3*gamma1)/(tau1-tau3)}\n",
    "case.b._1.add_corollary('_1',case_rules=corollary_conditions)\n",
    "case.b._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3c3bbfd0",
   "metadata": {
    "id": "3c3bbfd0"
   },
   "source": [
    "Now it follows that\n",
    "$$h_{1 1} = \\frac{- 2 a_{1} a_{3} \\gamma_{3} + 2 a_{3}^{2} \\gamma_{1} - \\gamma_{1} r \\tau_{1} + \\gamma_{1} r \\tau_{3} - \\gamma_{1} \\tau_{1}^{3} + \\gamma_{1} \\tau_{1}^{2} \\tau_{3}}{a_{1} \\left(\\tau_{1} - \\tau_{3}\\right)}$$\n",
    "and\n",
    "$$h_{3 3} = \\frac{- 2 a_{1}^{2} \\gamma_{3} + 2 a_{1} a_{3} \\gamma_{1} - \\gamma_{3} r \\tau_{1} + \\gamma_{3} r \\tau_{3} - \\gamma_{3} \\tau_{1} \\tau_{3}^{2} + \\gamma_{3} \\tau_{3}^{3}}{a_{3} \\left(\\tau_{1} - \\tau_{3}\\right)}$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "0a5b92d1",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 330
    },
    "id": "0a5b92d1",
    "outputId": "cf6b8cae-43e9-4a6b-d14a-3d06785e4656"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0,\\tau_{3}\\neq\\tau_{2}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = 0, \\quad s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}}, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{3} - 2 \\, a_{3}^{2} \\gamma_{1} + 2 \\, a_{1} a_{3} \\gamma_{3} + \\gamma_{1} r \\tau_{1} - \\gamma_{1} r \\tau_{3}}{a_{1} {\\left(\\tau_{1} - \\tau_{3}\\right)}},\\quad\\text{and}\\quad h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{1} \\tau_{3}^{2} - \\gamma_{3} \\tau_{3}^{3} - 2 \\, a_{1} a_{3} \\gamma_{1} + 2 \\, a_{1}^{2} \\gamma_{3} + \\gamma_{3} r \\tau_{1} - \\gamma_{3} r \\tau_{3}}{a_{3} {\\left(\\tau_{1} - \\tau_{3}\\right)}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad r, \\quad a_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad \\gamma_{3},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     5 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollary_conditions={h_1_1: (-2*a1*a3*gamma3 + 2*a3**2*gamma1 - gamma1*r*tau1 + gamma1*r*tau3 - gamma1*tau1**3 + gamma1*tau1**2*tau3)/(a1*(tau1 - tau3)), h_3_3: (-2*a1**2*gamma3 + 2*a1*a3*gamma1 - gamma3*r*tau1 + gamma3*r*tau3 - gamma3*tau1*tau3**2 + gamma3*tau3**3)/(a3*(tau1 - tau3))}\n",
    "case.b._1._1.add_corollary('_1',case_rules=corollary_conditions)\n",
    "case.b._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2721045",
   "metadata": {
    "id": "f2721045"
   },
   "source": [
    "### **Case b.2** ($a_1\\neq 0$ and $a_3= 0$)\n",
    "\n",
    "Implications: $\\xi_1=\\xi_2=\\gamma_2=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "62f18990",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "62f18990",
    "outputId": "13946c64-8073-495c-900d-0811e2330681"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0,\\tau_{3}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0,\\quad\\text{and}\\quad \\gamma_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r & -2 \\, a_{1} s_{1_{2}} - 2 i \\, a_{1} t_{1_{2}} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 0 & -2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r \\\\ 0 & 0 & 0 & s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & i \\, a_{1} s_{1_{2}} + a_{1} t_{1_{2}} \\\\ 0 & 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & -s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + a_{1} t_{1_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1}, \\quad r, \\quad \\tau_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a1:0},'closed':{a3:0}}\n",
    "corollaries = {'closed':{xi1:0,xi2:0,gamma2:0}}\n",
    "case.b.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "KaFmtyXCFY4M",
   "metadata": {
    "id": "KaFmtyXCFY4M"
   },
   "source": [
    "Since $a_1\\neq 0$ and $\\tau_1\\neq \\tau_3$, we have\n",
    "$$\n",
    "h_{1,1}=-\\frac{\\gamma_1(r+\\tau_1^2)}{a_1},\\quad\n",
    "s_{1,2} = t_{1,2} = s_{1,3} = t_{1,3} = s_{2,3} = t_{2,3} = 0\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "b314418c",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 330
    },
    "id": "b314418c",
    "outputId": "d1923ef0-6486-462c-e62b-7f68e175c9bb"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{3} = 0,\\tau_{3}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{2} = 0, \\quad s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{3} = 0,\\quad\\text{and}\\quad h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1}, \\quad r, \\quad \\tau_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$h_{3_{3}}, \\quad \\gamma_{1},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollary_conditions={s_1_2:0,t_1_2:0,s_2_3:0,t_2_3:0,s_1_3:0,t_1_3:0,xi3:0,gamma3:0,h_1_1:-gamma1*(r+tau1**2)/a1}\n",
    "case.b._2.add_corollary('_1',case_rules=corollary_conditions)\n",
    "case.b._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e3CHFzJqquwB",
   "metadata": {
    "id": "e3CHFzJqquwB"
   },
   "source": [
    "### **Case b.3** ($a_1 = 0$ and $a_3\\neq 0$)\n",
    "\n",
    "Implications: $\\xi_3=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "K0Af605wqtk4",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "K0Af605wqtk4",
    "outputId": "104ab8e9-1a59-40ae-c13e-a2876a2c5425"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0,\\tau_{3}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraint\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{3} t_{1_{3}} - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 \\, a_{3} s_{2_{3}} + 2 i \\, a_{3} t_{2_{3}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r & 0 \\\\ 0 & 0 & 0 & 2 \\, a_{3} \\gamma_{1} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + i \\, a_{3} s_{1_{3}} - a_{3} t_{1_{3}} + r \\xi_{1} \\\\ 0 & 0 & 0 & 2 \\, a_{3} \\gamma_{2} + s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} & i \\, \\gamma_{2} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{2} + i \\, \\gamma_{2} r + i \\, a_{3} s_{2_{3}} - a_{3} t_{2_{3}} + r \\xi_{2} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} & -2 \\, a_{3} \\gamma_{2} - s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1}, \\quad a_{3},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'open':{a3:0},'closed':{a1:0}}\n",
    "corollaries = {'closed':{xi3:0}}\n",
    "case.b.add_case('_3',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "df3d3CXurMT-",
   "metadata": {
    "id": "df3d3CXurMT-"
   },
   "source": [
    "From the right column we get 3 equations:\n",
    "- $h_{3,3}=-\\gamma_3\\frac{r+\\tau_3^2}{a_3}$\n",
    "- $h_{2,3} = -\\beta_2 \\frac{r+\\tau_1^2}{\\operatorname{i}a_3}$\n",
    "- $h_{1,3} = -\\beta_1 \\frac{r+\\tau_1^2}{\\operatorname{i}a_3}$\n",
    "\n",
    "Collecting real and imaginary parts of these, we get\n",
    "$$\n",
    "h_{3,3}=-\\gamma_3\\frac{r+\\tau_3^2}{a_3}, \\quad\n",
    "s_{2,3} = -\\gamma_2 \\frac{r+\\tau_1^2}{a_3},\\quad\n",
    "t_{2,3} = \\xi_2 \\frac{r+\\tau_1^2}{a_3}, \\quad\n",
    "s_{1,3} = -\\gamma_1 \\frac{r+\\tau_1^2}{a_3},\\quad\n",
    "t_{1,3} = \\xi_1 \\frac{r+\\tau_1^2}{a_3}\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0VJYVdgOu5P1",
   "metadata": {
    "id": "0VJYVdgOu5P1"
   },
   "source": [
    "#### **Case b.3.1**\n",
    "\n",
    "$$\n",
    "h_{3,3}=-\\gamma_3\\frac{r+\\tau_3^2}{a_3}, \\quad\n",
    "s_{2,3} = -\\gamma_2 \\frac{r+\\tau_1^2}{a_3},\\quad\n",
    "t_{2,3} = \\xi_2 \\frac{r+\\tau_1^2}{a_3}, \\quad\n",
    "s_{1,3} = -\\gamma_1 \\frac{r+\\tau_1^2}{a_3},\\quad\n",
    "t_{1,3} = \\xi_1 \\frac{r+\\tau_1^2}{a_3}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "BQXMqjiKshE9",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 304
    },
    "id": "BQXMqjiKshE9",
    "outputId": "6804e05c-514e-41c2-fc4c-c06334877dda"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0,\\tau_{3}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{3} = 0, \\quad h_{3_{3}} = -\\frac{{\\left(\\tau_{3}^{2} + r\\right)} \\gamma_{3}}{a_{3}}, \\quad s_{2_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{2}}{a_{3}}, \\quad t_{2_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{2}}{a_{3}}, \\quad s_{1_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{3}},\\quad\\text{and}\\quad t_{1_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{1}}{a_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & -\\frac{\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{3} - i \\, \\tau_{1}^{3} \\xi_{1} + i \\, \\tau_{1}^{2} \\tau_{3} \\xi_{1} - 2 \\, a_{3}^{2} \\gamma_{1} + \\gamma_{1} r \\tau_{1} - \\gamma_{1} r \\tau_{3} + 2 i \\, a_{3}^{2} \\xi_{1} - i \\, r \\tau_{1} \\xi_{1} + i \\, r \\tau_{3} \\xi_{1}}{a_{3}} & 0 \\\\ 0 & 0 & 0 & -\\frac{\\gamma_{2} \\tau_{1}^{3} - \\gamma_{2} \\tau_{1}^{2} \\tau_{3} - i \\, \\tau_{1}^{3} \\xi_{2} + i \\, \\tau_{1}^{2} \\tau_{3} \\xi_{2} - 2 \\, a_{3}^{2} \\gamma_{2} + \\gamma_{2} r \\tau_{1} - \\gamma_{2} r \\tau_{3} + 2 i \\, a_{3}^{2} \\xi_{2} - i \\, r \\tau_{1} \\xi_{2} + i \\, r \\tau_{3} \\xi_{2}}{a_{3}} & 0 \\\\ 0 & \\frac{\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{3} + i \\, \\tau_{1}^{3} \\xi_{1} - i \\, \\tau_{1}^{2} \\tau_{3} \\xi_{1} - 2 \\, a_{3}^{2} \\gamma_{1} + \\gamma_{1} r \\tau_{1} - \\gamma_{1} r \\tau_{3} - 2 i \\, a_{3}^{2} \\xi_{1} + i \\, r \\tau_{1} \\xi_{1} - i \\, r \\tau_{3} \\xi_{1}}{a_{3}} & \\frac{\\gamma_{2} \\tau_{1}^{3} - \\gamma_{2} \\tau_{1}^{2} \\tau_{3} + i \\, \\tau_{1}^{3} \\xi_{2} - i \\, \\tau_{1}^{2} \\tau_{3} \\xi_{2} - 2 \\, a_{3}^{2} \\gamma_{2} + \\gamma_{2} r \\tau_{1} - \\gamma_{2} r \\tau_{3} - 2 i \\, a_{3}^{2} \\xi_{2} + i \\, r \\tau_{1} \\xi_{2} - i \\, r \\tau_{3} \\xi_{2}}{a_{3}} & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1}, \\quad a_{3},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollary_conditions={h_3_3 : -gamma3*(r+tau3**2)/a3,\n",
    "            s_2_3 : -gamma2*(r+tau1**2)/a3,\n",
    "            t_2_3 : xi2*(r+tau1**2)/a3,\n",
    "            s_1_3 : -gamma1*(r+tau1**2)/a3,\n",
    "            t_1_3 : xi1*(r+tau1**2)/a3\n",
    "            }\n",
    "case.b._3.add_corollary('_1',case_rules=corollary_conditions)\n",
    "case.b._3._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "qpH5X9MMua9U",
   "metadata": {
    "id": "qpH5X9MMua9U"
   },
   "source": [
    "Let's separate two cases now:\n",
    "1. $r=-\\tau_1^2$\n",
    "2. $r\\neq-\\tau_1^2$\n",
    "\n",
    "Notice in case 2 that the top row of the matrix implies $\\beta_1=\\beta_2$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "GQvTy2BovCpy",
   "metadata": {
    "id": "GQvTy2BovCpy"
   },
   "source": [
    "##### **Case b.3.1.1**\n",
    "\n",
    "$r=-\\tau_1^2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "CALJs1_4ujGU",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 275
    },
    "id": "CALJs1_4ujGU",
    "outputId": "ee12ca05-30be-47b9-9977-384223079165"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad r = -\\tau_{1}^{2},\\tau_{3}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{3} = 0, \\quad h_{3_{3}} = \\frac{{\\left(\\tau_{1}^{2} - \\tau_{3}^{2}\\right)} \\gamma_{3}}{a_{3}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad s_{1_{3}} = 0,\\quad\\text{and}\\quad t_{1_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 2 \\, a_{3} \\gamma_{1} - 2 i \\, a_{3} \\xi_{1} & 0 \\\\ 0 & 0 & 0 & 2 \\, a_{3} \\gamma_{2} - 2 i \\, a_{3} \\xi_{2} & 0 \\\\ 0 & -2 \\, a_{3} \\gamma_{1} - 2 i \\, a_{3} \\xi_{1} & -2 \\, a_{3} \\gamma_{2} - 2 i \\, a_{3} \\xi_{2} & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2}}\n",
    "case.b._3._1.add_case('_1',defining_conditions=def_conditions)\n",
    "case.b._3._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "Nge8SUkYu0L2",
   "metadata": {
    "id": "Nge8SUkYu0L2"
   },
   "source": [
    "Since $a_3\\neq0$, we have\n",
    "$$\n",
    "\\gamma_1=\\gamma_2=\\xi_1=\\xi_2=0.\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "em5EdCVrujCm",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 330
    },
    "id": "em5EdCVrujCm",
    "outputId": "ea9ace36-d297-482f-b630-f64e6dcaa55f"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad r = -\\tau_{1}^{2},\\tau_{3}\\neq\\tau_{2},  \\quad \\text{ and }\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{3} = 0, \\quad h_{3_{3}} = \\frac{{\\left(\\tau_{1}^{2} - \\tau_{3}^{2}\\right)} \\gamma_{3}}{a_{3}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad \\gamma_{1} = 0, \\quad \\gamma_{2} = 0, \\quad \\xi_{1} = 0,\\quad\\text{and}\\quad \\xi_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollary_conditions={gamma1:0,gamma2:0,xi1:0,xi2:0}\n",
    "case.b._3._1._1.add_corollary('_1',case_rules=corollary_conditions)\n",
    "case.b._3._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "D1j1ig7Yvi-F",
   "metadata": {
    "id": "D1j1ig7Yvi-F"
   },
   "source": [
    "##### **Case b.3.1.2**\n",
    "\n",
    "Assumption: $r\\neq-\\tau_1^2$ \n",
    "\n",
    "Implications: $\\tau_3 = \\frac{- 2 a_{3}^{2} + r \\tau_{1} + \\tau_{1}^{3}}{r + \\tau_{1}^{2}}$. Notice, this is compatible with the $\\tau_1\\neq \\tau_3$ because $a_3\\neq 0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "2nH93ByAui2_",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 304
    },
    "id": "2nH93ByAui2_",
    "outputId": "dbfe57e5-bcac-4da3-8e9b-1f08a0d41622"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}, \\quad a_{2} = 0, \\quad a_{1} = 0,\\tau_{3}\\neq\\tau_{2}, \\quad a_{3}\\neq0,\\quad\\text{and}\\quad r\\neq-\\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{3} = 0, \\quad h_{3_{3}} = -\\frac{{\\left(\\tau_{1}^{6} - 4 \\, a_{3}^{2} \\tau_{1}^{3} + 3 \\, r \\tau_{1}^{4} + 4 \\, a_{3}^{4} - 4 \\, a_{3}^{2} r \\tau_{1} + 3 \\, r^{2} \\tau_{1}^{2} + r^{3}\\right)} \\gamma_{3}}{{\\left(\\tau_{1}^{2} + r\\right)}^{2} a_{3}}, \\quad s_{2_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{2}}{a_{3}}, \\quad t_{2_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{2}}{a_{3}}, \\quad s_{1_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{3}},\\quad\\text{and}\\quad t_{1_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{1}}{a_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3},\\quad\\text{and}\\quad r.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'open':{r:-tau1**2}}\n",
    "corollaries = {'closed':{tau3: (-2*a3**2 + r*tau1 + tau1**3)/(r + tau1**2)}}\n",
    "case.b._3._1.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries,note=r'the corollary is compatible with τ1≠τ3\\tau_1\\neq \\tau_3τ1​=τ3​ because a3≠0a_3\\neq 0a3​=0')\n",
    "case.b._3._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8cb4b528",
   "metadata": {
    "id": "8cb4b528"
   },
   "source": [
    "### **Case b.4** ($a_1 = 0$ and $a_3= 0$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "5c3c6f47",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "5c3c6f47",
    "outputId": "e6b32536-5487-412b-db20-fedbfc68ceff"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad a_{3} = 0,\\quad\\text{and}\\quad \\tau_{3}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 0 & s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & 0 & 0 & s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & i \\, \\gamma_{2} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{2} + i \\, \\gamma_{2} r + r \\xi_{2} \\\\ 0 & -s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -s_{2_{3}} \\tau_{1} + i \\, t_{2_{3}} \\tau_{1} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "case.b.add_case('_4',defining_conditions={'closed':{a1:0,a3:0}})\n",
    "case.b._4.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ozF_M7xDF7VN",
   "metadata": {
    "id": "ozF_M7xDF7VN"
   },
   "source": [
    "Since we are assuming $\\tau_1\\neq \\tau_3$, it follows that $s_{1,3} = t_{1,3} = s_{2,3} = t_{2,3} = 0$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "b37e0ce6",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "b37e0ce6",
    "outputId": "27e369b2-7460-40ad-eb4b-dabc7049dc10"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad a_{3} = 0,\\quad\\text{and}\\quad \\tau_{3}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0,\\quad\\text{and}\\quad t_{2_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{2} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{2} + i \\, \\gamma_{2} r + r \\xi_{2} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries={'closed':{s_1_3:0,t_1_3:0,s_2_3:0,t_2_3:0}}\n",
    "case.b._4.add_corollary('_1',corollary_conditions=corollaries)\n",
    "case.b._4._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ef34f5f2",
   "metadata": {
    "id": "ef34f5f2"
   },
   "source": [
    "Now we have the following possibilities to consider:\n",
    " 1. $r=-\\tau_1^2$ and $r=-\\tau_3^2$ (which implies $\\tau_3=-\\tau_1$)\n",
    " 1. $r=-\\tau_1^2$ and $r\\neq-\\tau_3^2$\n",
    " 1. $r\\neq-\\tau_1^2$ and $r=-\\tau_3^2$\n",
    " 1. $r\\neq-\\tau_1^2$ and $r\\neq-\\tau_3^2$\n",
    "\n",
    "In each case, if $r\\neq-\\tau_1^2$ then $\\beta_1=\\beta_2=0$, and if $r\\neq-\\tau_3^2$ then $\\beta_3=0$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "03cf4ddd",
   "metadata": {
    "id": "03cf4ddd"
   },
   "source": [
    "#### **Case b.4.1.1** ($r=-\\tau_1^2$ and $r=-\\tau_3^2$)\n",
    "\n",
    "Note this is equivalent to ($r=-\\tau_1^2$ and $\\tau_3=-\\tau_1$) because we are assuming $\\tau_1\\neq\\tau_3$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "6a7234d5",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 301
    },
    "id": "6a7234d5",
    "outputId": "805f63e2-1eb0-493f-cf44-13b036f867c3"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad \\tau_{3} = -\\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{1}^{2},\\quad\\text{and}\\quad \\tau_{3}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0,\\quad\\text{and}\\quad t_{2_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     1 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2,tau3:-tau1}}\n",
    "note = r\"r=−tau1∗∗2=−τ32r=-tau1**2 =-\\tau_3^2r=−tau1∗∗2=−τ32​ is an equivalent case definition because τ1≠τ3\\tau_1\\neq \\tau_3τ1​=τ3​\"\n",
    "case.b._4._1.add_case('_1',defining_conditions=def_conditions,note=note)\n",
    "case.b._4._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5emerh663GBS",
   "metadata": {
    "id": "5emerh663GBS"
   },
   "source": [
    "#### **Case b.4.1.2** ($r=-\\tau_1^2$ and $r\\neq-\\tau_3^2$)\n",
    "\n",
    "Note this is equivalent to ($r=-\\tau_1^2$ and $\\beta_3=0$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "5Cd8u3pc3Pnz",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 301
    },
    "id": "5Cd8u3pc3Pnz",
    "outputId": "2058a528-fc46-490a-da1a-01d23d0024de"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{1}^{2},\\quad\\text{and}\\quad \\tau_{3}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\gamma_{3} = 0,\\quad\\text{and}\\quad \\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1} \\quad \\text{ and }\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\gamma_{1}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     2 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau1**2},'open':{tau1**2:tau3**2}}\n",
    "corollaries={'closed':{gamma3:0,xi3:0}}\n",
    "case.b._4._1.add_case('_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b._4._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "oKHVt48F3c1s",
   "metadata": {
    "id": "oKHVt48F3c1s"
   },
   "source": [
    "#### **Case b.4.1.3** ($r=-\\tau_3^2$ and $r\\neq-\\tau_1^2$)\n",
    "\n",
    "Note this is equivalent to ($r=-\\tau_3^2$ and $\\beta_1=\\beta_2=0$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "O0sPH1Ik3PlA",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 301
    },
    "id": "O0sPH1Ik3PlA",
    "outputId": "afc88d87-c089-4fa4-f54c-cf55da5770c6"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{3}^{2},\\quad\\text{and}\\quad \\tau_{3}\\neq\\tau_{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\gamma_{1} = 0, \\quad \\xi_{1} = 0, \\quad \\gamma_{2} = 0,\\quad\\text{and}\\quad \\xi_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1} \\quad \\text{ and }\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad h_{3_{3}}, \\quad \\gamma_{3},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     2 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'closed':{r:-tau3**2},'open':{tau1**2:tau3**2}}\n",
    "corollaries={'closed':{gamma1:0,xi1:0,gamma2:0,xi2:0}}\n",
    "case.b._4._1.add_case('_3',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b._4._1._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "gyPKdxnQ3rva",
   "metadata": {
    "id": "gyPKdxnQ3rva"
   },
   "source": [
    "#### **Case b.4.1.4** ($r\\neq-\\tau_1^2$ and $r\\neq-\\tau_1^2$)\n",
    "\n",
    "Note this is equivalent to ($\\beta_1=\\beta_2=\\beta_3=0$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "xuuDxFho3PhV",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 322
    },
    "id": "xuuDxFho3PhV",
    "outputId": "c21c8538-db43-4188-c59c-0ba67383a486"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = \\tau_{1}, \\quad a_{2} = 0, \\quad a_{1} = 0, \\quad a_{3} = 0,\\tau_{3}\\neq\\tau_{2}, \\quad r\\neq-\\tau_{3}^{2},\\quad\\text{and}\\quad r\\neq-\\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\gamma_{1} = 0, \\quad \\xi_{1} = 0, \\quad \\gamma_{2} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{3} = 0,\\quad\\text{and}\\quad \\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}}, \\quad t_{1_{2}}, \\quad h_{3_{3}}, \\quad h_{1_{1}},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions = {'open':{r:(-tau3**2,-tau1**2)}}\n",
    "corollaries={'closed':{gamma1:0,xi1:0,gamma2:0,xi2:0,gamma3:0,xi3:0}}\n",
    "case.b._4._1.add_case('_4',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.b._4._1._4.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08ae1140",
   "metadata": {
    "id": "08ae1140"
   },
   "source": [
    "## **Case c**:\n",
    "\n",
    "$\\tau_i \\neq \\tau_j,\\, \\forall i,j$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "30cd2721",
   "metadata": {
    "id": "30cd2721"
   },
   "source": [
    "With all $\\tau_{j}$ different, we have no control to normalize the $a_j$ values beyond making them nonnegative reals. The first branching will be based on how many are zero, and without loss of generality we assume they are in non-increasing order."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "a7bbaef1",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 269
    },
    "id": "a7bbaef1",
    "outputId": "2d3f3743-ca5b-4307-f7f5-fdd14515f43b"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{2} \\xi_{2} + 2 i \\, a_{3} \\xi_{3} & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{2} s_{1_{2}} - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{2} t_{1_{2}} + 2 i \\, a_{3} t_{1_{3}} - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, a_{2} h_{2_{2}} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 \\, a_{3} s_{2_{3}} - 2 i \\, a_{1} t_{1_{2}} + 2 i \\, a_{3} t_{2_{3}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 \\, a_{2} s_{2_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, a_{2} t_{2_{3}} - 2 i \\, r \\xi_{3} & -4 \\, a_{1} \\tau_{1} \\xi_{1} - 4 \\, a_{2} \\tau_{2} \\xi_{2} - 4 \\, a_{3} \\tau_{3} \\xi_{3} \\\\ 0 & -4 i \\, a_{1} \\xi_{1} & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{2} \\xi_{1} - 2 i \\, a_{1} \\xi_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{2} s_{1_{2}} + i \\, a_{3} s_{1_{3}} - a_{2} t_{1_{2}} - a_{3} t_{1_{3}} + r \\xi_{1} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{2} \\xi_{1} - 2 i \\, a_{1} \\xi_{2} & -4 i \\, a_{2} \\xi_{2} & 2 \\, a_{3} \\gamma_{2} - 2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} - 2 i \\, a_{2} \\xi_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, a_{2} h_{2_{2}} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + i \\, a_{3} s_{2_{3}} + a_{1} t_{1_{2}} - a_{3} t_{2_{3}} + r \\xi_{2} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{1} - 2 i \\, a_{1} \\xi_{3} & -2 \\, a_{3} \\gamma_{2} + 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{3} \\xi_{2} - 2 i \\, a_{2} \\xi_{3} & -4 i \\, a_{3} \\xi_{3} & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + i \\, a_{2} s_{2_{3}} + a_{1} t_{1_{3}} + a_{2} t_{2_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 2 i \\, a_{1} \\xi_{1} + 2 i \\, a_{2} \\xi_{2} + 2 i \\, a_{3} \\xi_{3}\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'open':{tau1:(tau2,tau3),tau2:tau3}}\n",
    "case.add_case(label='c',defining_conditions=def_conditions)\n",
    "case.c.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5704b9a1",
   "metadata": {
    "id": "5704b9a1"
   },
   "source": [
    "### **Case C.1** ($a_j\\neq 0$ for all $j$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "5e5b08be",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "5e5b08be",
    "outputId": "7e35fb04-58a6-4d8f-f2f2-9d43a52a1a07"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0, \\quad a_{2}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0,\\quad\\text{and}\\quad \\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{2} s_{1_{2}} - 2 \\, a_{3} s_{1_{3}} + 2 i \\, a_{2} t_{1_{2}} + 2 i \\, a_{3} t_{1_{3}} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 \\, a_{2} h_{2_{2}} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 \\, a_{3} s_{2_{3}} - 2 i \\, a_{1} t_{1_{2}} + 2 i \\, a_{3} t_{2_{3}} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 \\, a_{3} h_{3_{3}} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 \\, a_{2} s_{2_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, a_{2} t_{2_{3}} & 0 \\\\ 0 & 0 & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{2} s_{1_{2}} + i \\, a_{3} s_{1_{3}} - a_{2} t_{1_{2}} - a_{3} t_{1_{3}} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 0 & 2 \\, a_{3} \\gamma_{2} - 2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + i \\, a_{2} h_{2_{2}} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + i \\, a_{3} s_{2_{3}} + a_{1} t_{1_{2}} - a_{3} t_{2_{3}} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -2 \\, a_{3} \\gamma_{2} + 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + i \\, a_{3} h_{3_{3}} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + i \\, a_{2} s_{2_{3}} + a_{1} t_{1_{3}} + a_{2} t_{2_{3}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'open':{a1:0,a2:0,a3:0}}\n",
    "corollaries={'closed':{xi1:0,xi2:0,xi3:0}}\n",
    "case.c.add_case(label='_1',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "Jd-fnKpB1h0I",
   "metadata": {
    "id": "Jd-fnKpB1h0I"
   },
   "source": [
    "We can solve for the $h_{i,i}$ values using the matrix' top row, because $a_i\\neq0\\,\\forall\\, i$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "8ccaf695",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 345
    },
    "id": "8ccaf695",
    "outputId": "bca670fb-f977-406f-8ba9-b5a74f0c73f2"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0, \\quad a_{2}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{2} + \\gamma_{1} r + a_{2} s_{1_{2}} + a_{3} s_{1_{3}} - i \\, a_{2} t_{1_{2}} - i \\, a_{3} t_{1_{3}}}{a_{1}}, \\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{2}^{2} + \\gamma_{2} r + a_{1} s_{1_{2}} + a_{3} s_{2_{3}} + i \\, a_{1} t_{1_{2}} - i \\, a_{3} t_{2_{3}}}{a_{2}},\\quad\\text{and}\\quad h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{3}^{2} + \\gamma_{3} r + a_{1} s_{1_{3}} + a_{2} s_{2_{3}} + i \\, a_{1} t_{1_{3}} + i \\, a_{2} t_{2_{3}}}{a_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -2 \\, a_{2} t_{1_{2}} - 2 \\, a_{3} t_{1_{3}} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 0 & 2 \\, a_{3} \\gamma_{2} - 2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 2 \\, a_{1} t_{1_{2}} - 2 \\, a_{3} t_{2_{3}} \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -2 \\, a_{3} \\gamma_{2} + 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & 2 \\, a_{1} t_{1_{3}} + 2 \\, a_{2} t_{2_{3}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad t_{1_{3}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{2}}, \\quad t_{2_{3}},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries={'closed':{h_1_1: (-a2*I*s_1_2 -a2*t_1_2 - a3*I*s_1_3 -a3*t_1_3 - I*gamma1*r - I*gamma1*tau1**2)/(I*a1),\n",
    "            h_2_2: (-a1*I*s_1_2 + a1*t_1_2 - a3*I*s_2_3 -a3*t_2_3 - I*gamma2*r - I*gamma2*tau2**2)/(I*a2),\n",
    "            h_3_3: (-a1*I*s_1_3 +a1*t_1_3 - a2*I*s_2_3 +a2*t_2_3 - I*gamma3*r - I*gamma3*tau3**2)/(I*a3)}}\n",
    "case.c._1.add_corollary('_1',corollary_conditions=corollaries)\n",
    "case.c._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "-zAv41Jk2J1P",
   "metadata": {
    "id": "-zAv41Jk2J1P"
   },
   "source": [
    "It follows from the last column that $t_{1,2}=-\\frac{a_3}{a_2}t_{1,3}$ and $t_{2,3}=-\\frac{a_1}{a_2}t_{1,3}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "ZlYNfEz22ir8",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 324
    },
    "id": "ZlYNfEz22ir8",
    "outputId": "44a0bfc4-289a-4909-b4b1-47d21fbdd6ea"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0, \\quad a_{2}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{2} + \\gamma_{1} r + a_{2} s_{1_{2}} + a_{3} s_{1_{3}}}{a_{1}}, \\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{2}^{2} + \\gamma_{2} r + a_{1} s_{1_{2}} + a_{3} s_{2_{3}}}{a_{2}}, \\quad h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{3}^{2} + \\gamma_{3} r + a_{1} s_{1_{3}} + a_{2} s_{2_{3}}}{a_{3}}, \\quad t_{1_{2}} = -\\frac{a_{3} t_{1_{3}}}{a_{2}},\\quad\\text{and}\\quad t_{2_{3}} = -\\frac{a_{1} t_{1_{3}}}{a_{2}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & \\frac{2 \\, a_{2}^{2} \\gamma_{1} - 2 \\, a_{1} a_{2} \\gamma_{2} + a_{2} s_{1_{2}} \\tau_{1} - i \\, a_{3} t_{1_{3}} \\tau_{1} - a_{2} s_{1_{2}} \\tau_{2} + i \\, a_{3} t_{1_{3}} \\tau_{2}}{a_{2}} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & 0 \\\\ 0 & -\\frac{2 \\, a_{2}^{2} \\gamma_{1} - 2 \\, a_{1} a_{2} \\gamma_{2} + a_{2} s_{1_{2}} \\tau_{1} + i \\, a_{3} t_{1_{3}} \\tau_{1} - a_{2} s_{1_{2}} \\tau_{2} - i \\, a_{3} t_{1_{3}} \\tau_{2}}{a_{2}} & 0 & \\frac{2 \\, a_{2} a_{3} \\gamma_{2} - 2 \\, a_{2}^{2} \\gamma_{3} + a_{2} s_{2_{3}} \\tau_{2} - i \\, a_{1} t_{1_{3}} \\tau_{2} - a_{2} s_{2_{3}} \\tau_{3} + i \\, a_{1} t_{1_{3}} \\tau_{3}}{a_{2}} & 0 \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -\\frac{2 \\, a_{2} a_{3} \\gamma_{2} - 2 \\, a_{2}^{2} \\gamma_{3} + a_{2} s_{2_{3}} \\tau_{2} + i \\, a_{1} t_{1_{3}} \\tau_{2} - a_{2} s_{2_{3}} \\tau_{3} - i \\, a_{1} t_{1_{3}} \\tau_{3}}{a_{2}} & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}}, \\quad \\gamma_{3}, \\quad t_{1_{3}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{2}},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries={'closed':{t_1_2:-a3*t_1_3/a2,t_2_3:-a1*t_1_3/a2}}\n",
    "case.c._1._1.add_corollary('_1',corollary_conditions=corollaries)\n",
    "case.c._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "Cj5TIaOl23_7",
   "metadata": {
    "id": "Cj5TIaOl23_7"
   },
   "source": [
    "Because we are assuming $\\tau_1\\neq \\tau_2$, the imaginary part of the (4,3) entry now implies $t_{1,3}=0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "72av71cJ2ioz",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 296
    },
    "id": "72av71cJ2ioz",
    "outputId": "346f97ce-cde4-404e-ebee-108c5e5fd974"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0, \\quad a_{2}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{2} + \\gamma_{1} r + a_{2} s_{1_{2}} + a_{3} s_{1_{3}}}{a_{1}}, \\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{2}^{2} + \\gamma_{2} r + a_{1} s_{1_{2}} + a_{3} s_{2_{3}}}{a_{2}}, \\quad h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{3}^{2} + \\gamma_{3} r + a_{1} s_{1_{3}} + a_{2} s_{2_{3}}}{a_{3}}, \\quad t_{1_{2}} = 0, \\quad t_{2_{3}} = 0,\\quad\\text{and}\\quad t_{1_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} & 2 \\, a_{3} \\gamma_{1} - 2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} & 0 \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} & 0 & 2 \\, a_{3} \\gamma_{2} - 2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} & 0 \\\\ 0 & -2 \\, a_{3} \\gamma_{1} + 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} & -2 \\, a_{3} \\gamma_{2} + 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{3}}, \\quad \\gamma_{3}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{2}},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries={t_1_3:0}\n",
    "case.c._1._1._1.add_corollary('_1',corollary_conditions=corollaries)\n",
    "case.c._1._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ig43FdNG3XXw",
   "metadata": {
    "id": "ig43FdNG3XXw"
   },
   "source": [
    "The remaining entries imply\n",
    "$$\n",
    "s_{1,3}=2\\frac{a_3\\gamma_1-a_1\\gamma_3}{\\tau_3-\\tau_1},\\quad\n",
    "s_{1,2}=2\\frac{a_2\\gamma_1-a_1\\gamma_2}{\\tau_2-\\tau_1},\n",
    "\\quad\\text{ and }\\quad\n",
    "s_{2,3}=2\\frac{a_3\\gamma_2-a_2\\gamma_3}{\\tau_3-\\tau_2}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "5_yClkI22ils",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 346
    },
    "id": "5_yClkI22ils",
    "outputId": "46a28db4-bbf0-436f-8c58-5cfd024eccc6"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0, \\quad a_{2}\\neq0,\\quad\\text{and}\\quad a_{3}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{4} - \\gamma_{1} \\tau_{1}^{3} \\tau_{2} - \\gamma_{1} \\tau_{1}^{3} \\tau_{3} + \\gamma_{1} \\tau_{1}^{2} \\tau_{2} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{1} - 2 \\, a_{3}^{2} \\gamma_{1} \\tau_{1} + 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{1} + 2 \\, a_{1} a_{3} \\gamma_{3} \\tau_{1} + \\gamma_{1} r \\tau_{1}^{2} + 2 \\, a_{3}^{2} \\gamma_{1} \\tau_{2} - 2 \\, a_{1} a_{3} \\gamma_{3} \\tau_{2} - \\gamma_{1} r \\tau_{1} \\tau_{2} + 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{3} - \\gamma_{1} r \\tau_{1} \\tau_{3} + \\gamma_{1} r \\tau_{2} \\tau_{3}}{a_{1} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}, \\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{1} \\tau_{2}^{3} - \\gamma_{2} \\tau_{2}^{4} - \\gamma_{2} \\tau_{1} \\tau_{2}^{2} \\tau_{3} + \\gamma_{2} \\tau_{2}^{3} \\tau_{3} - 2 \\, a_{3}^{2} \\gamma_{2} \\tau_{1} + 2 \\, a_{2} a_{3} \\gamma_{3} \\tau_{1} - 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{2} + 2 \\, a_{3}^{2} \\gamma_{2} \\tau_{2} - 2 \\, a_{2} a_{3} \\gamma_{3} \\tau_{2} + \\gamma_{2} r \\tau_{1} \\tau_{2} - \\gamma_{2} r \\tau_{2}^{2} + 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{3} - 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{3} - \\gamma_{2} r \\tau_{1} \\tau_{3} + \\gamma_{2} r \\tau_{2} \\tau_{3}}{a_{2} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}, \\quad h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\gamma_{3} \\tau_{1} \\tau_{3}^{3} - \\gamma_{3} \\tau_{2} \\tau_{3}^{3} + \\gamma_{3} \\tau_{3}^{4} - 2 \\, a_{2} a_{3} \\gamma_{2} \\tau_{1} + 2 \\, a_{2}^{2} \\gamma_{3} \\tau_{1} - 2 \\, a_{1} a_{3} \\gamma_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{3} \\tau_{2} + \\gamma_{3} r \\tau_{1} \\tau_{2} + 2 \\, a_{1} a_{3} \\gamma_{1} \\tau_{3} + 2 \\, a_{2} a_{3} \\gamma_{2} \\tau_{3} - 2 \\, a_{1}^{2} \\gamma_{3} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{3} \\tau_{3} - \\gamma_{3} r \\tau_{1} \\tau_{3} - \\gamma_{3} r \\tau_{2} \\tau_{3} + \\gamma_{3} r \\tau_{3}^{2}}{a_{3} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}, \\quad t_{1_{2}} = 0, \\quad t_{2_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}}, \\quad s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}},\\quad\\text{and}\\quad s_{2_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{2} - a_{2} \\gamma_{3}\\right)}}{\\tau_{2} - \\tau_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{3}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{3}, \\quad \\gamma_{1},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     7 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollaries={s_1_3:2*(a3*gamma1-a1*gamma3)/(tau3-tau1),s_1_2:2*(a2*gamma1-a1*gamma2)/(tau2-tau1),s_2_3:2*(a3*gamma2-a2*gamma3)/(tau3-tau2)}\n",
    "case.c._1._1._1._1.add_corollary('_1',corollary_conditions=corollaries)\n",
    "case.c._1._1._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6798bb14",
   "metadata": {
    "id": "6798bb14"
   },
   "source": [
    "### **Case C.2** ($a_1\\neq 0$, $a_2\\neq 0$, and $a_3=0$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "2842b97a",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "2842b97a",
    "outputId": "1f7364cf-1c2c-4aa3-d34c-f73fe8a6e47d"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{2}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0 \\quad \\text{ and }\\quad \\xi_{2} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r - 2 \\, a_{2} s_{1_{2}} + 2 i \\, a_{2} t_{1_{2}} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 \\, a_{2} h_{2_{2}} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 i \\, a_{1} t_{1_{2}} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 \\, a_{2} s_{2_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, a_{2} t_{2_{3}} - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & -2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r + i \\, a_{2} s_{1_{2}} - a_{2} t_{1_{2}} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 0 & -2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{2} \\xi_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + i \\, a_{2} h_{2_{2}} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + a_{1} t_{1_{2}} \\\\ 0 & 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{2} \\xi_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + i \\, a_{2} s_{2_{3}} + a_{1} t_{1_{3}} + a_{2} t_{2_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'closed':{a3:0},'open':{a1:0,a2:0}}\n",
    "corollaries={'closed':{xi1:0,xi2:0}}\n",
    "case.c.add_case(label='_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "L7y2y7sVAflA",
   "metadata": {
    "id": "L7y2y7sVAflA"
   },
   "source": [
    "Since $a_1\\neq0$ and $a_2\\neq0$, we can solve for $h_{1,1}$ and $h_{2,2}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "a9acc062",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 315
    },
    "id": "a9acc062",
    "outputId": "a16792d1-4983-4ff1-ef1c-9d0224dca743"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{2}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{2} + \\gamma_{1} r + a_{2} s_{1_{2}} - i \\, a_{2} t_{1_{2}}}{a_{1}},\\quad\\text{and}\\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{2}^{2} + \\gamma_{2} r + a_{1} s_{1_{2}} + i \\, a_{1} t_{1_{2}}}{a_{2}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 \\, a_{2} s_{2_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, a_{2} t_{2_{3}} - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 2 \\, a_{2} \\gamma_{1} - 2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & -2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & -2 \\, a_{2} t_{1_{2}} \\\\ 0 & -2 \\, a_{2} \\gamma_{1} + 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 0 & -2 \\, a_{2} \\gamma_{3} + s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{2} \\xi_{3} & 2 \\, a_{1} t_{1_{2}} \\\\ 0 & 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & 2 \\, a_{2} \\gamma_{3} - s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} - 2 i \\, a_{2} \\xi_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + i \\, a_{2} s_{2_{3}} + a_{1} t_{1_{3}} + a_{2} t_{2_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\xi_{3}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad t_{1_{3}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{2}}, \\quad h_{3_{3}}, \\quad t_{2_{3}},\\quad\\text{and}\\quad \\gamma_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries={'closed':{h_1_1: (-a2*I*s_1_2 -a2*t_1_2 - I*gamma1*r - I*gamma1*tau1**2)/(I*a1),\n",
    "            h_2_2: (-a1*I*s_1_2 +a1*t_1_2 - I*gamma2*r - I*gamma2*tau2**2)/(I*a2)\n",
    "            }}\n",
    "case.c._2.add_corollary('_1',corollary_conditions=corollaries)\n",
    "case.c._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "WoBixV9cAyVl",
   "metadata": {
    "id": "WoBixV9cAyVl"
   },
   "source": [
    "The last column implies $t_{1,2}=0$. And other entries determine all of the off diagonal entries in $(h_{i,j})$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "7de92331",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 343
    },
    "id": "7de92331",
    "outputId": "0044b5cd-8e72-4248-9a8b-76afb9a5a208"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{2}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{2} - 2 \\, a_{2}^{2} \\gamma_{1} + 2 \\, a_{1} a_{2} \\gamma_{2} + \\gamma_{1} r \\tau_{1} - \\gamma_{1} r \\tau_{2}}{a_{1} {\\left(\\tau_{1} - \\tau_{2}\\right)}}, \\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{1} \\tau_{2}^{2} - \\gamma_{2} \\tau_{2}^{3} - 2 \\, a_{1} a_{2} \\gamma_{1} + 2 \\, a_{1}^{2} \\gamma_{2} + \\gamma_{2} r \\tau_{1} - \\gamma_{2} r \\tau_{2}}{a_{2} {\\left(\\tau_{1} - \\tau_{2}\\right)}}, \\quad t_{1_{2}} = 0, \\quad s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}}, \\quad t_{1_{3}} = \\frac{2 \\, a_{1} \\xi_{3}}{\\tau_{1} - \\tau_{3}}, \\quad s_{1_{3}} = \\frac{2 \\, a_{1} \\gamma_{3}}{\\tau_{1} - \\tau_{3}}, \\quad t_{2_{3}} = \\frac{2 \\, a_{2} \\xi_{3}}{\\tau_{2} - \\tau_{3}},\\quad\\text{and}\\quad s_{2_{3}} = \\frac{2 \\, a_{2} \\gamma_{3}}{\\tau_{2} - \\tau_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & -\\frac{2 \\, {\\left(\\gamma_{3} \\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\gamma_{3} \\tau_{1} \\tau_{3}^{3} - \\gamma_{3} \\tau_{2} \\tau_{3}^{3} + \\gamma_{3} \\tau_{3}^{4} + i \\, \\tau_{1} \\tau_{2} \\tau_{3}^{2} \\xi_{3} - i \\, \\tau_{1} \\tau_{3}^{3} \\xi_{3} - i \\, \\tau_{2} \\tau_{3}^{3} \\xi_{3} + i \\, \\tau_{3}^{4} \\xi_{3} + 2 \\, a_{2}^{2} \\gamma_{3} \\tau_{1} + 2 \\, a_{1}^{2} \\gamma_{3} \\tau_{2} + \\gamma_{3} r \\tau_{1} \\tau_{2} - 2 \\, a_{1}^{2} \\gamma_{3} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{3} \\tau_{3} - \\gamma_{3} r \\tau_{1} \\tau_{3} - \\gamma_{3} r \\tau_{2} \\tau_{3} + \\gamma_{3} r \\tau_{3}^{2} + 2 i \\, a_{2}^{2} \\tau_{1} \\xi_{3} + 2 i \\, a_{1}^{2} \\tau_{2} \\xi_{3} + i \\, r \\tau_{1} \\tau_{2} \\xi_{3} - 2 i \\, a_{1}^{2} \\tau_{3} \\xi_{3} - 2 i \\, a_{2}^{2} \\tau_{3} \\xi_{3} - i \\, r \\tau_{1} \\tau_{3} \\xi_{3} - i \\, r \\tau_{2} \\tau_{3} \\xi_{3} + i \\, r \\tau_{3}^{2} \\xi_{3}\\right)}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\gamma_{3} \\tau_{1} \\tau_{2} \\tau_{3}^{2} - i \\, \\gamma_{3} \\tau_{1} \\tau_{3}^{3} - i \\, \\gamma_{3} \\tau_{2} \\tau_{3}^{3} + i \\, \\gamma_{3} \\tau_{3}^{4} + \\tau_{1} \\tau_{2} \\tau_{3}^{2} \\xi_{3} - \\tau_{1} \\tau_{3}^{3} \\xi_{3} - \\tau_{2} \\tau_{3}^{3} \\xi_{3} + \\tau_{3}^{4} \\xi_{3} + 2 i \\, a_{2}^{2} \\gamma_{3} \\tau_{1} + 2 i \\, a_{1}^{2} \\gamma_{3} \\tau_{2} + i \\, \\gamma_{3} r \\tau_{1} \\tau_{2} - 2 i \\, a_{1}^{2} \\gamma_{3} \\tau_{3} - 2 i \\, a_{2}^{2} \\gamma_{3} \\tau_{3} - i \\, \\gamma_{3} r \\tau_{1} \\tau_{3} - i \\, \\gamma_{3} r \\tau_{2} \\tau_{3} + i \\, \\gamma_{3} r \\tau_{3}^{2} + 2 \\, a_{2}^{2} \\tau_{1} \\xi_{3} + 2 \\, a_{1}^{2} \\tau_{2} \\xi_{3} + r \\tau_{1} \\tau_{2} \\xi_{3} - 2 \\, a_{1}^{2} \\tau_{3} \\xi_{3} - 2 \\, a_{2}^{2} \\tau_{3} \\xi_{3} - r \\tau_{1} \\tau_{3} \\xi_{3} - r \\tau_{2} \\tau_{3} \\xi_{3} + r \\tau_{3}^{2} \\xi_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{3}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{2}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3},\\quad\\text{and}\\quad h_{3_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries={'closed':{t_1_2:0, s_1_2:(2*a1*gamma2-2*a2*gamma1)/(tau1-tau2),\n",
    "            t_1_3:(2*a1*xi3)/(tau1-tau3),\n",
    "            s_1_3:2*a1*gamma3/(tau1-tau3),\n",
    "            t_2_3:2*a2*xi3/(tau2-tau3),\n",
    "            s_2_3:2*a2*gamma3/(tau2-tau3)\n",
    "            }}\n",
    "case.c._2._1.add_case('_1',corollary_conditions=corollaries,_simplify_rule=simplify)\n",
    "case.c._2._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0rBuyquADqJD",
   "metadata": {
    "id": "0rBuyquADqJD"
   },
   "source": [
    "It follows that $r = 2\\frac{a_1^2(\\tau_3-\\tau_2)+a_2^2(\\tau_3-\\tau_1)}{(\\tau_3-\\tau_1)(\\tau_3-\\tau_2)}-\\tau_3^2$\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "PdASOZC2D8bA",
   "metadata": {
    "id": "PdASOZC2D8bA"
   },
   "source": [
    "#### **Case C.2.1.1.1:**\n",
    "\n",
    "$r = 2\\frac{a_1^2(\\tau_3-\\tau_2)+a_2^2(\\tau_3-\\tau_1)}{(\\tau_3-\\tau_1)(\\tau_3-\\tau_2)}-\\tau_3^2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "8XJag0E-DnEK",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 471
    },
    "id": "8XJag0E-DnEK",
    "outputId": "36d781be-5464-43b7-8c2e-1fe7b9e0dcbe"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{3} = 0, \\quad r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad a_{2}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad \\xi_{2} = 0, \\quad h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{4} \\tau_{2} - \\gamma_{1} \\tau_{1}^{3} \\tau_{2}^{2} - \\gamma_{1} \\tau_{1}^{4} \\tau_{3} + \\gamma_{1} \\tau_{1}^{2} \\tau_{2}^{2} \\tau_{3} + \\gamma_{1} \\tau_{1}^{3} \\tau_{3}^{2} - 2 \\, \\gamma_{1} \\tau_{1}^{2} \\tau_{2} \\tau_{3}^{2} + \\gamma_{1} \\tau_{1} \\tau_{2}^{2} \\tau_{3}^{2} + \\gamma_{1} \\tau_{1}^{2} \\tau_{3}^{3} - \\gamma_{1} \\tau_{2}^{2} \\tau_{3}^{3} - \\gamma_{1} \\tau_{1} \\tau_{3}^{4} + \\gamma_{1} \\tau_{2} \\tau_{3}^{4} - 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{1} \\tau_{2} + 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{2}^{2} + 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{1} \\tau_{3} + 4 \\, a_{2}^{2} \\gamma_{1} \\tau_{1} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{1} \\tau_{3} - 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{2} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{2} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{3}^{2} + 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{3}^{2}}{a_{1} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}, \\quad h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{1}^{2} \\tau_{2}^{3} - \\gamma_{2} \\tau_{1} \\tau_{2}^{4} - \\gamma_{2} \\tau_{1}^{2} \\tau_{2}^{2} \\tau_{3} + \\gamma_{2} \\tau_{2}^{4} \\tau_{3} - \\gamma_{2} \\tau_{1}^{2} \\tau_{2} \\tau_{3}^{2} + 2 \\, \\gamma_{2} \\tau_{1} \\tau_{2}^{2} \\tau_{3}^{2} - \\gamma_{2} \\tau_{2}^{3} \\tau_{3}^{2} + \\gamma_{2} \\tau_{1}^{2} \\tau_{3}^{3} - \\gamma_{2} \\tau_{2}^{2} \\tau_{3}^{3} - \\gamma_{2} \\tau_{1} \\tau_{3}^{4} + \\gamma_{2} \\tau_{2} \\tau_{3}^{4} - 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{1}^{2} - 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{1} \\tau_{2} + 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{2}^{2} + 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{1} \\tau_{3} + 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{1} \\tau_{3} + 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{2} \\tau_{3} - 4 \\, a_{1}^{2} \\gamma_{2} \\tau_{2} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{2} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{3}^{2} + 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{3}^{2}}{a_{2} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}, \\quad t_{1_{2}} = 0, \\quad s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}}, \\quad t_{1_{3}} = \\frac{2 \\, a_{1} \\xi_{3}}{\\tau_{1} - \\tau_{3}}, \\quad s_{1_{3}} = \\frac{2 \\, a_{1} \\gamma_{3}}{\\tau_{1} - \\tau_{3}}, \\quad t_{2_{3}} = \\frac{2 \\, a_{2} \\xi_{3}}{\\tau_{2} - \\tau_{3}},\\quad\\text{and}\\quad s_{2_{3}} = \\frac{2 \\, a_{2} \\gamma_{3}}{\\tau_{2} - \\tau_{3}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{3}, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad a_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{2}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3},\\quad\\text{and}\\quad h_{3_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     5 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{r:2*(a1**2*(tau3-tau2)+a2**2*(tau3-tau1))/((tau3-tau1)*(tau3-tau2))-tau3**2}}\n",
    "case.c._2._1._1.add_corollary('_1',defining_conditions=def_conditions)\n",
    "case.c._2._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c86eebe4",
   "metadata": {
    "id": "c86eebe4"
   },
   "source": [
    "### **Case C.3** ($a_1\\neq 0$, $a_2= 0$, and $a_3=0$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "8feeb25c",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 307
    },
    "id": "8feeb25c",
    "outputId": "69e97219-5e5a-4834-98db-e3a6fd375fc5"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3},\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraint\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1} h_{1_{1}} - 2 \\, \\gamma_{1} r & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 \\, a_{1} s_{1_{2}} - 2 i \\, a_{1} t_{1_{2}} - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 \\, a_{1} s_{1_{3}} - 2 i \\, a_{1} t_{1_{3}} - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & -2 \\, a_{1} \\gamma_{2} + s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{1} \\xi_{2} & -2 \\, a_{1} \\gamma_{3} + s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + i \\, a_{1} h_{1_{1}} + i \\, \\gamma_{1} r \\\\ 0 & 2 \\, a_{1} \\gamma_{2} - s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} - 2 i \\, a_{1} \\xi_{2} & 0 & s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, \\gamma_{2} r + i \\, a_{1} s_{1_{2}} + a_{1} t_{1_{2}} + r \\xi_{2} \\\\ 0 & 2 \\, a_{1} \\gamma_{3} - s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} - 2 i \\, a_{1} \\xi_{3} & -s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + i \\, a_{1} s_{1_{3}} + a_{1} t_{1_{3}} + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'closed':{a2:0,a3:0},'open':{a1:0}}\n",
    "corollaries={'closed':{xi1:0}}\n",
    "case.c.add_case(label='_3',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "vrYfLXEvVx7u",
   "metadata": {
    "id": "vrYfLXEvVx7u"
   },
   "source": [
    "Since $a_1\\neq0$, we can solve for $h_{1,1}$, $\\beta_2$ and $\\beta_3$. From the (4,3) entry, we get $h_{1,3}=0$. And from the (3,2) entry we can solve for $\\beta_2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "94edf0b8",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 316
    },
    "id": "94edf0b8",
    "outputId": "6abbf8e0-f879-41ea-b824-deae42cc90b2"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3},\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = \\frac{t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}}, \\quad \\xi_{3} = \\frac{t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}}, \\quad \\gamma_{2} = \\frac{s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}},\\quad\\text{and}\\quad \\gamma_{3} = \\frac{s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & -\\frac{s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - s_{1_{2}} \\tau_{2}^{3} - i \\, t_{1_{2}} \\tau_{2}^{3} + 2 \\, a_{1}^{2} s_{1_{2}} + 2 i \\, a_{1}^{2} t_{1_{2}} + r s_{1_{2}} \\tau_{1} + i \\, r t_{1_{2}} \\tau_{1} - r s_{1_{2}} \\tau_{2} - i \\, r t_{1_{2}} \\tau_{2}}{a_{1}} & -\\frac{s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - s_{1_{3}} \\tau_{3}^{3} - i \\, t_{1_{3}} \\tau_{3}^{3} + 2 \\, a_{1}^{2} s_{1_{3}} + 2 i \\, a_{1}^{2} t_{1_{3}} + r s_{1_{3}} \\tau_{1} + i \\, r t_{1_{3}} \\tau_{1} - r s_{1_{3}} \\tau_{3} - i \\, r t_{1_{3}} \\tau_{3}}{a_{1}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - i \\, s_{1_{2}} \\tau_{2}^{3} - t_{1_{2}} \\tau_{2}^{3} + 2 i \\, a_{1}^{2} s_{1_{2}} + 2 \\, a_{1}^{2} t_{1_{2}} + i \\, r s_{1_{2}} \\tau_{1} + r t_{1_{2}} \\tau_{1} - i \\, r s_{1_{2}} \\tau_{2} - r t_{1_{2}} \\tau_{2}}{2 \\, a_{1}} \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - i \\, s_{1_{3}} \\tau_{3}^{3} - t_{1_{3}} \\tau_{3}^{3} + 2 i \\, a_{1}^{2} s_{1_{3}} + 2 \\, a_{1}^{2} t_{1_{3}} + i \\, r s_{1_{3}} \\tau_{1} + r t_{1_{3}} \\tau_{1} - i \\, r s_{1_{3}} \\tau_{3} - r t_{1_{3}} \\tau_{3}}{2 \\, a_{1}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'closed':{h_1_1: I*gamma1*(-r - tau1**2)/(I*a1),\n",
    "            s_2_3:0,t_2_3:0,\n",
    "            xi2: t_1_2*(tau1 - tau2)/(2*a1),\n",
    "            xi3: t_1_3*(tau1 - tau3)/(2*a1),\n",
    "            gamma2: s_1_2*(tau1 - tau2)/(2*a1),\n",
    "            gamma3: s_1_3*(tau1 - tau3)/(2*a1)}}\n",
    "\n",
    "case.c._3.add_corollary(label='_1',defining_conditions=def_conditions)\n",
    "case.c._3._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "kuHK_RjqD0ra",
   "metadata": {
    "id": "kuHK_RjqD0ra"
   },
   "source": [
    "Now we have a final alternative. Either\n",
    "- $r=2\\frac{a_1^2}{\\tau_2-\\tau_1} - \\tau_2^2$ and $r=2\\frac{a_1^2}{\\tau_3-\\tau_1} - \\tau_3^2$,\n",
    "- $r=2\\frac{a_1^2}{\\tau_2-\\tau_1} - \\tau_2^2$ and $r\\neq 2\\frac{a_1^2}{\\tau_3-\\tau_1} - \\tau_3^2$ implying $s_{1,3}=t_{1,3}=0$,\n",
    "- $r=2\\frac{a_1^2}{\\tau_3-\\tau_1} - \\tau_3^2$ and $r\\neq 2\\frac{a_1^2}{\\tau_2-\\tau_1} - \\tau_2^2$ implying $s_{1,2}=t_{1,2}=0$, or\n",
    "- $r\\neq 2\\frac{a_1^2}{\\tau_2-\\tau_1} - \\tau_2^2$ and $r\\neq 2\\frac{a_1^2}{\\tau_3-\\tau_1} - \\tau_3^2$ implying $s_{1,2}=t_{1,2}=s_{1,3}=t_{1,3}=0$\n",
    "\n",
    "The first case canot be solved in general however, given our assumption that $a_1\\geq 0$. Indeed, if both equations in the first case hold, then\n",
    "$$\n",
    "a_{1} = \\frac{\\sqrt{2} \\sqrt{- \\left(\\tau_{1} - \\tau_{2}\\right) \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)}}{2},\n",
    "$$\n",
    "and the first case's conditions can be replaced with\n",
    "$$\n",
    "r=\\frac{- \\left(\\tau_{1} - \\tau_{2}\\right) \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)}{\\tau_2-\\tau_1} - \\tau_2^2 = - \\tau_{2}^{2} + \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)\n",
    "\\quad\\text{and}\\quad\n",
    "a_{1} = \\frac{\\sqrt{2} \\sqrt{- \\left(\\tau_{1} - \\tau_{2}\\right) \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)}}{2}.\n",
    "$$\n",
    "If that pair of equations fails then either\n",
    "- $r=2\\frac{a_1^2}{\\tau_2-\\tau_1} - \\tau_2^2$\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "efZ2NezNHqcz",
   "metadata": {
    "id": "efZ2NezNHqcz"
   },
   "source": [
    "#### Case C.3.1.1\n",
    "\n",
    "$$\n",
    "r=\\frac{- \\left(\\tau_{1} - \\tau_{2}\\right) \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)}{\\tau_2-\\tau_1} - \\tau_2^2 = - \\tau_{2}^{2} + \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "BjzBetQ4Dpd-",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 377
    },
    "id": "BjzBetQ4Dpd-",
    "outputId": "9e551d68-3193-4a2e-b15b-a79b68cc7222"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3},\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{a_{1}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = \\frac{t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}}, \\quad \\xi_{3} = \\frac{t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}}, \\quad \\gamma_{2} = \\frac{s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}},\\quad\\text{and}\\quad \\gamma_{3} = \\frac{s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & -\\frac{s_{1_{2}} \\tau_{1}^{2} \\tau_{2} + i \\, t_{1_{2}} \\tau_{1}^{2} \\tau_{2} - s_{1_{2}} \\tau_{1} \\tau_{2}^{2} - i \\, t_{1_{2}} \\tau_{1} \\tau_{2}^{2} + s_{1_{2}} \\tau_{1}^{2} \\tau_{3} + i \\, t_{1_{2}} \\tau_{1}^{2} \\tau_{3} - 2 \\, s_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} - 2 i \\, t_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} + s_{1_{2}} \\tau_{2}^{2} \\tau_{3} + i \\, t_{1_{2}} \\tau_{2}^{2} \\tau_{3} - s_{1_{2}} \\tau_{1} \\tau_{3}^{2} - i \\, t_{1_{2}} \\tau_{1} \\tau_{3}^{2} + s_{1_{2}} \\tau_{2} \\tau_{3}^{2} + i \\, t_{1_{2}} \\tau_{2} \\tau_{3}^{2} + 2 \\, a_{1}^{2} s_{1_{2}} + 2 i \\, a_{1}^{2} t_{1_{2}}}{a_{1}} & -\\frac{s_{1_{3}} \\tau_{1}^{2} \\tau_{2} + i \\, t_{1_{3}} \\tau_{1}^{2} \\tau_{2} - s_{1_{3}} \\tau_{1} \\tau_{2}^{2} - i \\, t_{1_{3}} \\tau_{1} \\tau_{2}^{2} + s_{1_{3}} \\tau_{1}^{2} \\tau_{3} + i \\, t_{1_{3}} \\tau_{1}^{2} \\tau_{3} - 2 \\, s_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} - 2 i \\, t_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} + s_{1_{3}} \\tau_{2}^{2} \\tau_{3} + i \\, t_{1_{3}} \\tau_{2}^{2} \\tau_{3} - s_{1_{3}} \\tau_{1} \\tau_{3}^{2} - i \\, t_{1_{3}} \\tau_{1} \\tau_{3}^{2} + s_{1_{3}} \\tau_{2} \\tau_{3}^{2} + i \\, t_{1_{3}} \\tau_{2} \\tau_{3}^{2} + 2 \\, a_{1}^{2} s_{1_{3}} + 2 i \\, a_{1}^{2} t_{1_{3}}}{a_{1}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, s_{1_{2}} \\tau_{1}^{2} \\tau_{2} + t_{1_{2}} \\tau_{1}^{2} \\tau_{2} - i \\, s_{1_{2}} \\tau_{1} \\tau_{2}^{2} - t_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, s_{1_{2}} \\tau_{1}^{2} \\tau_{3} + t_{1_{2}} \\tau_{1}^{2} \\tau_{3} - 2 i \\, s_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} - 2 \\, t_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} + i \\, s_{1_{2}} \\tau_{2}^{2} \\tau_{3} + t_{1_{2}} \\tau_{2}^{2} \\tau_{3} - i \\, s_{1_{2}} \\tau_{1} \\tau_{3}^{2} - t_{1_{2}} \\tau_{1} \\tau_{3}^{2} + i \\, s_{1_{2}} \\tau_{2} \\tau_{3}^{2} + t_{1_{2}} \\tau_{2} \\tau_{3}^{2} + 2 i \\, a_{1}^{2} s_{1_{2}} + 2 \\, a_{1}^{2} t_{1_{2}}}{2 \\, a_{1}} \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, s_{1_{3}} \\tau_{1}^{2} \\tau_{2} + t_{1_{3}} \\tau_{1}^{2} \\tau_{2} - i \\, s_{1_{3}} \\tau_{1} \\tau_{2}^{2} - t_{1_{3}} \\tau_{1} \\tau_{2}^{2} + i \\, s_{1_{3}} \\tau_{1}^{2} \\tau_{3} + t_{1_{3}} \\tau_{1}^{2} \\tau_{3} - 2 i \\, s_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} - 2 \\, t_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} + i \\, s_{1_{3}} \\tau_{2}^{2} \\tau_{3} + t_{1_{3}} \\tau_{2}^{2} \\tau_{3} - i \\, s_{1_{3}} \\tau_{1} \\tau_{3}^{2} - t_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, s_{1_{3}} \\tau_{2} \\tau_{3}^{2} + t_{1_{3}} \\tau_{2} \\tau_{3}^{2} + 2 i \\, a_{1}^{2} s_{1_{3}} + 2 \\, a_{1}^{2} t_{1_{3}}}{2 \\, a_{1}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'closed':{r:-tau2**2 + (tau1 - tau3)*(tau2 + tau3)}}\n",
    "case.c._3._1.add_case(label='_1',defining_conditions=def_conditions)\n",
    "case.c._3._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "0e602d4f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}, \\quad r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3},\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = \\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}, \\quad \\xi_{3} = \\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}, \\quad \\gamma_{2} = \\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}},\\quad\\text{and}\\quad \\gamma_{3} = \\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & \\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + i \\, \\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{2} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{2} + \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{3} + 2 \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} + 2 i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} - \\sqrt{2} s_{1_{2}} \\tau_{2}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{2}^{2} \\tau_{3} + \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} s_{1_{2}} \\tau_{2} \\tau_{3}^{2} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{2} \\tau_{3}^{2}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} & \\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + i \\, \\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{2} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{2} + \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{3} + 2 \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} + 2 i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} - \\sqrt{2} s_{1_{3}} \\tau_{2}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{2}^{2} \\tau_{3} + \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} s_{1_{3}} \\tau_{2} \\tau_{3}^{2} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{2} \\tau_{3}^{2}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{-i \\, \\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - \\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{2} + \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{2} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{3} + \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{3} - 2 i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} - 2 \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{2}^{2} \\tau_{3} + \\sqrt{2} t_{1_{2}} \\tau_{2}^{2} \\tau_{3} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{2} \\tau_{3}^{2} + \\sqrt{2} t_{1_{2}} \\tau_{2} \\tau_{3}^{2}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} \\\\ 0 & 0 & 0 & 0 & \\frac{-i \\, \\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - \\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{2} + \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{2} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{3} + \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{3} - 2 i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} - 2 \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{2}^{2} \\tau_{3} + \\sqrt{2} t_{1_{3}} \\tau_{2}^{2} \\tau_{3} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{2} \\tau_{3}^{2} + \\sqrt{2} t_{1_{3}} \\tau_{2} \\tau_{3}^{2}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{a1: sqrt(2)*sqrt(-(tau1 - tau2)*(tau1 - tau3)*(tau2 + tau3))/2}}\n",
    "case.c._3._1._1.add_case(label='_1',defining_conditions=def_conditions)\n",
    "case.c._3._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "5c5f65d2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}, \\quad r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3},\\quad\\text{and}\\quad a_{1}\\neq0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = \\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = -\\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}, \\quad \\xi_{3} = -\\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}, \\quad \\gamma_{2} = -\\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}},\\quad\\text{and}\\quad \\gamma_{3} = -\\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & -\\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + i \\, \\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{2} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{2} + \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{3} + 2 \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} + 2 i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} - \\sqrt{2} s_{1_{2}} \\tau_{2}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{2}^{2} \\tau_{3} + \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} s_{1_{2}} \\tau_{2} \\tau_{3}^{2} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{2} \\tau_{3}^{2}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} & -\\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + i \\, \\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{2} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{2} + \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{3} + 2 \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} + 2 i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} - \\sqrt{2} s_{1_{3}} \\tau_{2}^{2} \\tau_{3} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{2}^{2} \\tau_{3} + \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} s_{1_{3}} \\tau_{2} \\tau_{3}^{2} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{2} \\tau_{3}^{2}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + \\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{2} - \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{2} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{1}^{2} \\tau_{3} - \\sqrt{2} t_{1_{2}} \\tau_{1}^{2} \\tau_{3} + 2 i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} + 2 \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2} \\tau_{3} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{2}^{2} \\tau_{3} - \\sqrt{2} t_{1_{2}} \\tau_{2}^{2} \\tau_{3} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{3}^{2} + \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{3}^{2} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{2} \\tau_{3}^{2} - \\sqrt{2} t_{1_{2}} \\tau_{2} \\tau_{3}^{2}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} + \\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{2} - \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{2} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2}^{2} + \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2}^{2} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{1}^{2} \\tau_{3} - \\sqrt{2} t_{1_{3}} \\tau_{1}^{2} \\tau_{3} + 2 i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} + 2 \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{2} \\tau_{3} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{2}^{2} \\tau_{3} - \\sqrt{2} t_{1_{3}} \\tau_{2}^{2} \\tau_{3} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{2} \\tau_{3}^{2} - \\sqrt{2} t_{1_{3}} \\tau_{2} \\tau_{3}^{2}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{a1: -sqrt(2)*sqrt(-(tau1 - tau2)*(tau1 - tau3)*(tau2 + tau3))/2}}\n",
    "case.c._3._1._1.add_case(label='_2',defining_conditions=def_conditions)\n",
    "case.c._3._1._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "ee075abe",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0, \\quad a_{1}\\neq-\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}},\\quad\\text{and}\\quad a_{1}\\neq\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{a_{1}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = 0, \\quad \\gamma_{3} = 0, \\quad t_{1_{3}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{2}} = 0,\\quad\\text{and}\\quad s_{1_{2}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad h_{2_{2}},\\quad\\text{and}\\quad h_{3_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'open':{a1: (sqrt(2)*sqrt(-(tau1 - tau2)*(tau1 - tau3)*(tau2 + tau3))/2,-sqrt(2)*sqrt(-(tau1 - tau2)*(tau1 - tau3)*(tau2 + tau3))/2)}}\n",
    "corollaries = {'closed':{t_1_3:0,s_1_3:0,t_1_2:0,s_1_2:0}}\n",
    "case.c._3._1._1.add_case(label='_3',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._3._1._1._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3fc8f234",
   "metadata": {},
   "source": [
    "#### Case C.3.1.2\n",
    "\n",
    "$$\n",
    "r\\neq - \\tau_{2}^{2} + \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right).\n",
    "$$\n",
    "\n",
    "\n",
    "This case branches based on whether or not \n",
    "- $a_1 = \\pm \\frac{\\sqrt{2} \\sqrt{- \\left(r + \\tau_{2}^{2}\\right) \\left(\\tau_{1} - \\tau_{2}\\right)}}{2}$\n",
    "- $a_1 = \\pm \\frac{\\sqrt{2} \\sqrt{- \\left(r + \\tau_{3}^{2}\\right) \\left(\\tau_{1} - \\tau_{3}\\right)}}{2}$\n",
    "\n",
    "Notice that these 2 equations cannot simultaneously hold, because that would imply $r = - \\tau_{2}^{2} + \\left(\\tau_{1} - \\tau_{3}\\right) \\left(\\tau_{2} + \\tau_{3}\\right)$. So in the branching analysis, we have 3 cases to consider, each case where one holds and the other fails, and a final case where both fail."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "d4ad88e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad r\\neq\\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = \\frac{t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}}, \\quad \\xi_{3} = \\frac{t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}}, \\quad \\gamma_{2} = \\frac{s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}},\\quad\\text{and}\\quad \\gamma_{3} = \\frac{s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & -\\frac{s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - s_{1_{2}} \\tau_{2}^{3} - i \\, t_{1_{2}} \\tau_{2}^{3} + 2 \\, a_{1}^{2} s_{1_{2}} + 2 i \\, a_{1}^{2} t_{1_{2}} + r s_{1_{2}} \\tau_{1} + i \\, r t_{1_{2}} \\tau_{1} - r s_{1_{2}} \\tau_{2} - i \\, r t_{1_{2}} \\tau_{2}}{a_{1}} & -\\frac{s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - s_{1_{3}} \\tau_{3}^{3} - i \\, t_{1_{3}} \\tau_{3}^{3} + 2 \\, a_{1}^{2} s_{1_{3}} + 2 i \\, a_{1}^{2} t_{1_{3}} + r s_{1_{3}} \\tau_{1} + i \\, r t_{1_{3}} \\tau_{1} - r s_{1_{3}} \\tau_{3} - i \\, r t_{1_{3}} \\tau_{3}}{a_{1}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - i \\, s_{1_{2}} \\tau_{2}^{3} - t_{1_{2}} \\tau_{2}^{3} + 2 i \\, a_{1}^{2} s_{1_{2}} + 2 \\, a_{1}^{2} t_{1_{2}} + i \\, r s_{1_{2}} \\tau_{1} + r t_{1_{2}} \\tau_{1} - i \\, r s_{1_{2}} \\tau_{2} - r t_{1_{2}} \\tau_{2}}{2 \\, a_{1}} \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - i \\, s_{1_{3}} \\tau_{3}^{3} - t_{1_{3}} \\tau_{3}^{3} + 2 i \\, a_{1}^{2} s_{1_{3}} + 2 \\, a_{1}^{2} t_{1_{3}} + i \\, r s_{1_{3}} \\tau_{1} + r t_{1_{3}} \\tau_{1} - i \\, r s_{1_{3}} \\tau_{3} - r t_{1_{3}} \\tau_{3}}{2 \\, a_{1}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad a_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'open':{r:-tau2**2 + (tau1 - tau3)*(tau2 + tau3)}}\n",
    "case.c._3._1.add_case(label='_2',defining_conditions=def_conditions)\n",
    "case.c._3._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "6126da34",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad r\\neq\\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = \\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = \\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}, \\quad \\gamma_{3} = 0, \\quad t_{1_{3}} = 0,\\quad\\text{and}\\quad s_{1_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & -\\frac{\\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} s_{1_{2}} \\tau_{2}^{3} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{2}^{3} - \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} - i \\, \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} + \\sqrt{2} r s_{1_{2}} \\tau_{1} + i \\, \\sqrt{2} r t_{1_{2}} \\tau_{1} - \\sqrt{2} r s_{1_{2}} \\tau_{2} - i \\, \\sqrt{2} r t_{1_{2}} \\tau_{2}}{\\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}} & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - i \\, \\sqrt{2} s_{1_{2}} \\tau_{2}^{3} - \\sqrt{2} t_{1_{2}} \\tau_{2}^{3} - i \\, \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} - \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} + i \\, \\sqrt{2} r s_{1_{2}} \\tau_{1} + \\sqrt{2} r t_{1_{2}} \\tau_{1} - i \\, \\sqrt{2} r s_{1_{2}} \\tau_{2} - \\sqrt{2} r t_{1_{2}} \\tau_{2}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}} \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad h_{2_{2}}, \\quad s_{1_{2}},\\quad\\text{and}\\quad h_{3_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{a1:sqrt(2)*sqrt(-(r + tau2**2)*(tau1 - tau2))/2}}\n",
    "corollaries = {'closed': {t_1_3:0,s_1_3:0}}\n",
    "case.c._3._1._2.add_case(label='_1',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._3._1._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "b6762f4c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad r\\neq\\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = \\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = -\\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}, \\quad \\xi_{3} = 0, \\quad \\gamma_{2} = -\\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}, \\quad \\gamma_{3} = 0, \\quad t_{1_{3}} = 0,\\quad\\text{and}\\quad s_{1_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & \\frac{\\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} s_{1_{2}} \\tau_{2}^{3} - i \\, \\sqrt{2} t_{1_{2}} \\tau_{2}^{3} - \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} - i \\, \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} + \\sqrt{2} r s_{1_{2}} \\tau_{1} + i \\, \\sqrt{2} r t_{1_{2}} \\tau_{1} - \\sqrt{2} r s_{1_{2}} \\tau_{2} - i \\, \\sqrt{2} r t_{1_{2}} \\tau_{2}}{\\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}} & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{-i \\, \\sqrt{2} s_{1_{2}} \\tau_{1} \\tau_{2}^{2} - \\sqrt{2} t_{1_{2}} \\tau_{1} \\tau_{2}^{2} + i \\, \\sqrt{2} s_{1_{2}} \\tau_{2}^{3} + \\sqrt{2} t_{1_{2}} \\tau_{2}^{3} + i \\, \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} + \\sqrt{2} {\\left(\\tau_{2}^{2} + r\\right)} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)} - i \\, \\sqrt{2} r s_{1_{2}} \\tau_{1} - \\sqrt{2} r t_{1_{2}} \\tau_{1} + i \\, \\sqrt{2} r s_{1_{2}} \\tau_{2} + \\sqrt{2} r t_{1_{2}} \\tau_{2}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}} \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$t_{1_{2}}, \\quad \\gamma_{1}, \\quad h_{2_{2}}, \\quad s_{1_{2}},\\quad\\text{and}\\quad h_{3_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{a1:-sqrt(2)*sqrt(-(r + tau2**2)*(tau1 - tau2))/2}}\n",
    "corollaries = {'closed': {t_1_3:0,s_1_3:0}}\n",
    "case.c._3._1._2.add_case(label='_2',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._3._1._2._2.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "7cbb3c80",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad r\\neq\\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = -\\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = \\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}, \\quad \\gamma_{2} = 0, \\quad \\gamma_{3} = \\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}, \\quad t_{1_{2}} = 0,\\quad\\text{and}\\quad s_{1_{2}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & -\\frac{\\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} s_{1_{3}} \\tau_{3}^{3} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{3}^{3} - \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} - i \\, \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} + \\sqrt{2} r s_{1_{3}} \\tau_{1} + i \\, \\sqrt{2} r t_{1_{3}} \\tau_{1} - \\sqrt{2} r s_{1_{3}} \\tau_{3} - i \\, \\sqrt{2} r t_{1_{3}} \\tau_{3}}{\\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - i \\, \\sqrt{2} s_{1_{3}} \\tau_{3}^{3} - \\sqrt{2} t_{1_{3}} \\tau_{3}^{3} - i \\, \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} - \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} + i \\, \\sqrt{2} r s_{1_{3}} \\tau_{1} + \\sqrt{2} r t_{1_{3}} \\tau_{1} - i \\, \\sqrt{2} r s_{1_{3}} \\tau_{3} - \\sqrt{2} r t_{1_{3}} \\tau_{3}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{a1:sqrt(2)*sqrt(-(r + tau3**2)*(tau1 - tau3))/2}}\n",
    "corollaries = {'closed': {t_1_2:0,s_1_2:0}}\n",
    "case.c._3._1._2.add_case(label='_3',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._3._1._2._3.case_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "cdd1d5a5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{2} = 0, \\quad a_{3} = 0, \\quad a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad a_{1}\\neq0,\\quad\\text{and}\\quad r\\neq\\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1} = 0, \\quad h_{1_{1}} = \\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\xi_{2} = 0, \\quad \\xi_{3} = -\\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}, \\quad \\gamma_{2} = 0, \\quad \\gamma_{3} = -\\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}, \\quad t_{1_{2}} = 0,\\quad\\text{and}\\quad s_{1_{2}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & \\frac{\\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} s_{1_{3}} \\tau_{3}^{3} - i \\, \\sqrt{2} t_{1_{3}} \\tau_{3}^{3} - \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} - i \\, \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} + \\sqrt{2} r s_{1_{3}} \\tau_{1} + i \\, \\sqrt{2} r t_{1_{3}} \\tau_{1} - \\sqrt{2} r s_{1_{3}} \\tau_{3} - i \\, \\sqrt{2} r t_{1_{3}} \\tau_{3}}{\\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & \\frac{-i \\, \\sqrt{2} s_{1_{3}} \\tau_{1} \\tau_{3}^{2} - \\sqrt{2} t_{1_{3}} \\tau_{1} \\tau_{3}^{2} + i \\, \\sqrt{2} s_{1_{3}} \\tau_{3}^{3} + \\sqrt{2} t_{1_{3}} \\tau_{3}^{3} + i \\, \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} + \\sqrt{2} {\\left(\\tau_{3}^{2} + r\\right)} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)} - i \\, \\sqrt{2} r s_{1_{3}} \\tau_{1} - \\sqrt{2} r t_{1_{3}} \\tau_{1} + i \\, \\sqrt{2} r s_{1_{3}} \\tau_{3} + \\sqrt{2} r t_{1_{3}} \\tau_{3}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad r, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\gamma_{1}, \\quad s_{1_{3}}, \\quad h_{2_{2}}, \\quad h_{3_{3}},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "def_conditions={'closed':{a1:-sqrt(2)*sqrt(-(r + tau3**2)*(tau1 - tau3))/2}}\n",
    "corollaries = {'closed': {t_1_2:0,s_1_2:0}}\n",
    "case.c._3._1._2.add_case(label='_4',defining_conditions=def_conditions,corollary_conditions=corollaries)\n",
    "case.c._3._1._2._4.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d0ac7dca",
   "metadata": {
    "id": "d0ac7dca"
   },
   "source": [
    "### **Case C.4** ($a_j=0$ for all $j$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "8d782125",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "8d782125",
    "outputId": "720ef635-5c7a-4b50-8fd7-a9c735f3c525"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} - s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} - s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & -s_{1_{2}} \\tau_{1} + i \\, t_{1_{2}} \\tau_{1} + s_{1_{2}} \\tau_{2} - i \\, t_{1_{2}} \\tau_{2} & 0 & s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} - s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, \\gamma_{2} r + r \\xi_{2} \\\\ 0 & -s_{1_{3}} \\tau_{1} + i \\, t_{1_{3}} \\tau_{1} + s_{1_{3}} \\tau_{3} - i \\, t_{1_{3}} \\tau_{3} & -s_{2_{3}} \\tau_{2} + i \\, t_{2_{3}} \\tau_{2} + s_{2_{3}} \\tau_{3} - i \\, t_{2_{3}} \\tau_{3} & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad t_{1_{2}}, \\quad \\xi_{3}, \\quad h_{1_{1}}, \\quad s_{2_{3}}, \\quad \\gamma_{1}, \\quad s_{1_{3}}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad s_{1_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad t_{2_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad t_{1_{3}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions = {'closed': {a1:0,a2:0,a3:0}}\n",
    "case.c.add_case(label='_4',defining_conditions=def_conditions)\n",
    "case.c._4.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7K5lBb7oYO_9",
   "metadata": {
    "id": "7K5lBb7oYO_9"
   },
   "source": [
    "Since $\\tau_i\\neq \\tau_j$ for all $i\\neq j$, the off-diagonal elements of $(h_{i,j})$ must vanish."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "0f0d14f7",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "0f0d14f7",
    "outputId": "1f3ab3fa-f76a-4b6d-8f16-5227509e39b7"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0,\\quad\\text{and}\\quad t_{2_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, \\gamma_{2} r + r \\xi_{2} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "corollaries = {'closed': {s_1_2:0,t_1_2:0,s_1_3:0,t_1_3:0,s_2_3:0,t_2_3:0}}\n",
    "case.c._4.add_corollary(label='_1',corollary_conditions=corollaries)\n",
    "case.c._4._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "957e0d43",
   "metadata": {
    "id": "957e0d43"
   },
   "source": [
    "The final branching will be based on how many $\\tau_j$ values satisfy $r=-\\tau_j^2$. Witout loss of generality, we can order the $\\tau_j$ s.t. $||\\tau_j|-|r||$ is non-increasing. Since we also assume none of the $\\tau_j$ are equal and they are real, at most $2$ can satisfy $r=-\\tau_j^2$. Hence, we have 3 cases to consider:\n",
    "1. $r=-\\tau_1^2 = -\\tau_2^2 \\quad (\\implies \\tau_2=-\\tau_1\\quad \\text{ and }\\quad r\\neq -\\tau_3^2)$\n",
    "2. $r= -\\tau_1^2$, $r\\neq -\\tau_2^2$, and $r\\neq -\\tau_3^2$\n",
    "3. $r\\neq -\\tau_j^2$ for all $j$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f1cdd30e",
   "metadata": {
    "id": "f1cdd30e"
   },
   "source": [
    "### **Case 4.1.1:**\n",
    "\n",
    "$r=-\\tau_1^2 = -\\tau_2^2 \\quad (\\implies \\tau_2=-\\tau_1\\quad \\text{ and }\\quad r\\neq -\\tau_3^2)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "dec0ac5c",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "dec0ac5c",
    "outputId": "362bae73-5b10-4d40-b4ae-c0cda7fcc528"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = -\\tau_{1}, \\quad a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{1}^{2},\\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{1}\\neq-\\tau_{1},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0,\\quad\\text{and}\\quad t_{2_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 2 \\, \\gamma_{3} \\tau_{1}^{2} - 2 \\, \\gamma_{3} \\tau_{3}^{2} + 2 i \\, \\tau_{1}^{2} \\xi_{3} - 2 i \\, \\tau_{3}^{2} \\xi_{3} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & -i \\, \\gamma_{3} \\tau_{1}^{2} + i \\, \\gamma_{3} \\tau_{3}^{2} - \\tau_{1}^{2} \\xi_{3} + \\tau_{3}^{2} \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1} \\quad \\text{ and }\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'closed':{r:-tau1**2,tau2:-tau1}}\n",
    "corollaries={'open':{tau1**2:tau3**2}}\n",
    "note=r\"Case definition is equivalent to r=−τ12=−τ22r=-\\tau_1^2 = -\\tau_2^2r=−τ12​=−τ22​\"\n",
    "case.c._4._1.add_case(label='_1',defining_conditions=def_conditions,corollary_conditions=corollaries,note=note)\n",
    "case.c._4._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4y8uSvY_ZG68",
   "metadata": {
    "id": "4y8uSvY_ZG68"
   },
   "source": [
    "Since $\\tau_1^2\\neq \\tau_3^2$, we get $\\beta_3=0$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "3c01619f",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 301
    },
    "id": "3c01619f",
    "outputId": "1effe7f6-176a-4792-99af-b5d7d449a70b"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{2} = -\\tau_{1}, \\quad a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{1}^{2},\\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{1}\\neq-\\tau_{1},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\gamma_{3} = 0,\\quad\\text{and}\\quad \\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1} \\quad \\text{ and }\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{1}, \\quad \\gamma_{2}, \\quad h_{1_{1}},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     2 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollaries = {'closed':{gamma3:0,xi3:0}}\n",
    "case.c._4._1._1.add_corollary(label='_1',corollary_conditions=corollaries)\n",
    "case.c._4._1._1._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6aad0e6c",
   "metadata": {
    "id": "6aad0e6c"
   },
   "source": [
    "### **Case 4.1.2** ($r= -\\tau_1^2$, $r\\neq -\\tau_2^2$, and $r\\neq -\\tau_3^2$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "844505ce",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "844505ce",
    "outputId": "4056cf8e-61b1-42c0-e0b5-5d590aac3641"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{1}^{2},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0,\\quad\\text{and}\\quad t_{2_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 2 \\, \\gamma_{2} \\tau_{1}^{2} - 2 \\, \\gamma_{2} \\tau_{2}^{2} + 2 i \\, \\tau_{1}^{2} \\xi_{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} & 2 \\, \\gamma_{3} \\tau_{1}^{2} - 2 \\, \\gamma_{3} \\tau_{3}^{2} + 2 i \\, \\tau_{1}^{2} \\xi_{3} - 2 i \\, \\tau_{3}^{2} \\xi_{3} & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & -i \\, \\gamma_{2} \\tau_{1}^{2} + i \\, \\gamma_{2} \\tau_{2}^{2} - \\tau_{1}^{2} \\xi_{2} + \\tau_{2}^{2} \\xi_{2} \\\\ 0 & 0 & 0 & 0 & -i \\, \\gamma_{3} \\tau_{1}^{2} + i \\, \\gamma_{3} \\tau_{3}^{2} - \\tau_{1}^{2} \\xi_{3} + \\tau_{3}^{2} \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'closed':{r:-tau1**2},'open':{tau1**2:(tau2**2,tau3**2)}}\n",
    "case.c._4._1.add_case(label='_2',defining_conditions=def_conditions)\n",
    "case.c._4._1._2.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "irBfEa_YaFp2",
   "metadata": {
    "id": "irBfEa_YaFp2"
   },
   "source": [
    "Since $\\tau_1^2\\neq\\tau_2^2$ and $\\tau_1^2\\neq\\tau_3^2$, we get $\\beta_2=\\beta_3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "5cbb8cc2",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 322
    },
    "id": "5cbb8cc2",
    "outputId": "9b5ec7e2-34af-4fd6-bb02-eac99194ff87"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0, \\quad r = -\\tau_{1}^{2},\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3},\\quad\\text{and}\\quad \\tau_{2}\\neq\\tau_{3},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\gamma_{2} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{3} = 0,\\quad\\text{and}\\quad \\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad h_{3_{3}}, \\quad \\gamma_{1}, \\quad h_{1_{1}},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     3 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollaries={'closed':{gamma2:0,xi2:0,gamma3:0,xi3:0}}\n",
    "case.c._4._1._2.add_corollary(label='_1',corollary_conditions=corollaries)\n",
    "case.c._4._1._2._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5f0308a6",
   "metadata": {
    "id": "5f0308a6"
   },
   "source": [
    "### **Case 4.1.3** ($r\\neq -\\tau_j^2$ for all $j$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "04928fe5",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 267
    },
    "id": "04928fe5",
    "outputId": "856f1b80-a3f6-4af4-fc99-cb7eba40ecd4"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad r\\neq-\\tau_{3}^{2}, \\quad r\\neq-\\tau_{2}^{2},\\quad\\text{and}\\quad r\\neq-\\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0,\\quad\\text{and}\\quad t_{2_{3}} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & -2 \\, \\gamma_{1} \\tau_{1}^{2} - 2 i \\, \\tau_{1}^{2} \\xi_{1} - 2 \\, \\gamma_{1} r - 2 i \\, r \\xi_{1} & -2 \\, \\gamma_{2} \\tau_{2}^{2} - 2 i \\, \\tau_{2}^{2} \\xi_{2} - 2 \\, \\gamma_{2} r - 2 i \\, r \\xi_{2} & -2 \\, \\gamma_{3} \\tau_{3}^{2} - 2 i \\, \\tau_{3}^{2} \\xi_{3} - 2 \\, \\gamma_{3} r - 2 i \\, r \\xi_{3} & 0 \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{1} \\tau_{1}^{2} + \\tau_{1}^{2} \\xi_{1} + i \\, \\gamma_{1} r + r \\xi_{1} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{2} \\tau_{2}^{2} + \\tau_{2}^{2} \\xi_{2} + i \\, \\gamma_{2} r + r \\xi_{2} \\\\ 0 & 0 & 0 & 0 & i \\, \\gamma_{3} \\tau_{3}^{2} + \\tau_{3}^{2} \\xi_{3} + i \\, \\gamma_{3} r + r \\xi_{3} \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$\\xi_{1}, \\quad \\xi_{3}, \\quad \\gamma_{1}, \\quad \\gamma_{3}, \\quad h_{2_{2}}, \\quad \\xi_{2}, \\quad h_{3_{3}}, \\quad \\gamma_{2},\\quad\\text{and}\\quad h_{1_{1}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def_conditions={'open':{r:(-tau1**2,-tau2**2,-tau3**2)}}\n",
    "case.c._4._1.add_case(label='_3',defining_conditions=def_conditions)\n",
    "case.c._4._1._3.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ZXRwY4h1ajAY",
   "metadata": {
    "id": "ZXRwY4h1ajAY"
   },
   "source": [
    "Since $r\\neq -\\tau_j^2$ for all $j$, $\\beta_j=0$ for all $j$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "2037c494",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 322
    },
    "id": "2037c494",
    "outputId": "24397388-9771-4c34-ee8e-3c4b5ff94eab"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The system is parameterized with 7 parameters.\n",
      "Restricting to the subfamily defined by the parameter conditions\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$a_{1} = 0, \\quad a_{2} = 0, \\quad a_{3} = 0,\\tau_{1}\\neq\\tau_{2}, \\quad \\tau_{1}\\neq\\tau_{3}, \\quad \\tau_{2}\\neq\\tau_{3}, \\quad r\\neq-\\tau_{3}^{2}, \\quad r\\neq-\\tau_{2}^{2},\\quad\\text{and}\\quad r\\neq-\\tau_{1}^{2},$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "with the variable constraints\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$s_{1_{2}} = 0, \\quad t_{1_{2}} = 0, \\quad s_{1_{3}} = 0, \\quad t_{1_{3}} = 0, \\quad s_{2_{3}} = 0, \\quad t_{2_{3}} = 0, \\quad \\gamma_{1} = 0, \\quad \\xi_{1} = 0, \\quad \\gamma_{2} = 0, \\quad \\xi_{2} = 0, \\quad \\gamma_{3} = 0,\\quad\\text{and}\\quad \\xi_{3} = 0,$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Reduced equations system:\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$0 = \\begin{bmatrix}0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0 \\\\ 0 & 0 & 0 & 0 & 0\\end{bmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free parameters in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$r, \\quad \\tau_{1}, \\quad \\tau_{2},\\quad\\text{and}\\quad \\tau_{3}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The remaining free variables in this branch are\n"
     ]
    },
    {
     "data": {
      "text/latex": [
       "$$h_{3_{3}}, \\quad h_{1_{1}},\\quad\\text{and}\\quad h_{2_{2}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "********** The branch is complete! **********\n",
      "     4 dim. parameter space remaining \n"
     ]
    }
   ],
   "source": [
    "corollaries={'closed':{gamma1:0,xi1:0,gamma2:0,xi2:0,gamma3:0,xi3:0}}\n",
    "case.c._4._1._3.add_corollary(label='_1',corollary_conditions=corollaries)\n",
    "case.c._4._1._3._1.case_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45026e7e",
   "metadata": {},
   "source": [
    "# Results summary (for symmetry algebra dimension stratification)\n",
    "\n",
    "Above, we stratified the parameter space into strata (defined by each final special case on the case tree) where the symmetry algebra dimensions are constant. Next we will stratify it further into sub-strata along which the algebra isomorphism classes are constant. But first, here is a summary of current case tree:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "818d66de",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "818d66de",
    "outputId": "bfb47b51-5b04-478a-af94-c55fcb592b37"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><style>\n",
       "#tree-943908a1 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "\n",
       "#tree-943908a1.tree-container {\n",
       "    padding: 20px;\n",
       "    overflow-x: auto;\n",
       "    max-width: 100%;\n",
       "    white-space: nowrap;\n",
       "    font-family: var(--dgcv-font-family, sans-serif);\n",
       "    background: transparent !important;\n",
       "    color: var(--dgcv-text-main);\n",
       "}\n",
       "\n",
       "#tree-943908a1.tree-container ul { position: relative; padding-top: 10px; list-style-type: none; margin: 0; }\n",
       "#tree-943908a1.tree-container li { position: relative; padding: 25px 5px 0 40px; list-style-type: none; }\n",
       "\n",
       "#tree-943908a1.tree-container li::after {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    border-bottom: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main);\n",
       "    width: 40px; height: 52px; border-radius: 0 0 0 10px;\n",
       "}\n",
       "\n",
       "#tree-943908a1.tree-container li:not(:last-child)::before {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    height: 100%;\n",
       "}\n",
       "\n",
       "#tree-943908a1.tree-container > ul > li { padding-left: 0; }\n",
       "#tree-943908a1.tree-container > ul > li::after, #tree-943908a1.tree-container > ul > li::before { display: none; }\n",
       "\n",
       "#tree-943908a1 .compound-node { \n",
       "    display: inline-table;\n",
       "    border-collapse: separate;\n",
       "    border-spacing: 0;\n",
       "    position: relative; \n",
       "    z-index: 2; \n",
       "    transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s);\n",
       "    vertical-align: middle;\n",
       "    background-color: transparent !important;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .compound-node:has(label.node-label:hover) {\n",
       "    transform: var(--dgcv-hover-transform, none);\n",
       "}\n",
       "\n",
       "#tree-943908a1 .node-label, #tree-943908a1 .cond-box, #tree-943908a1 .complete-msg, #tree-943908a1 .note-msg, #tree-943908a1 .fold-count {\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "    box-shadow: var(--dgcv-table-shadow, none);\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-943908a1 .node-label, #tree-943908a1 .cond-box, #tree-943908a1 .complete-msg, #tree-943908a1 .fold-count {\n",
       "    display: table-cell;\n",
       "    padding: 8px 15px;\n",
       "    vertical-align: middle;\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-box { padding: 0; vertical-align: top; }\n",
       "\n",
       "#tree-943908a1 .cond-compartment {\n",
       "    position: relative;\n",
       "    padding: 7px 14px 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-compartment::before {\n",
       "    content: \"corollaries\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    margin-right: min(2px, var(--dgcv-border-width, 1px));\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-compartment + .cond-compartment {\n",
       "    border-top-style: solid;\n",
       "    border-top-color: var(--dgcv-border-main);\n",
       "    border-top-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-chip {\n",
       "    --computed-border-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    position: absolute;\n",
       "    top: 0;\n",
       "    left: 6px;\n",
       "    transform: translateY(-50%);\n",
       "    padding: 0 5px;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    line-height: 1.2;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    white-space: nowrap;\n",
       "    background: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: min(4px, var(--dgcv-border-radius, 12px));\n",
       "}\n",
       "#tree-943908a1 .cond-chip::before {\n",
       "    content: \"\";\n",
       "    position: absolute;\n",
       "    top: calc(-1 * var(--computed-border-width));\n",
       "    left: calc(-1 * var(--computed-border-width));\n",
       "    right: calc(-1 * var(--computed-border-width));\n",
       "    bottom: 50%;\n",
       "    box-sizing: border-box;\n",
       "    border-style: solid;\n",
       "    border-color: var(--dgcv-border-main);\n",
       "    border-width: var(--computed-border-width);\n",
       "    border-bottom: none;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    border-radius: \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        0 0;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-content, #tree-943908a1 .cell-content {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "    overflow-x: auto;\n",
       "    overflow-y: hidden;\n",
       "    padding-bottom: 6px;\n",
       "    scrollbar-width: none;\n",
       "    -ms-overflow-style: none;\n",
       "    background-image:\n",
       "        linear-gradient(to right, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to left, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to right, rgba(128, 128, 128, 0.35), transparent),\n",
       "        linear-gradient(to left, rgba(128, 128, 128, 0.35), transparent);\n",
       "    background-position: left center, right center, left center, right center;\n",
       "    background-repeat: no-repeat;\n",
       "    background-size: 24px 100%, 24px 100%, 10px 100%, 10px 100%;\n",
       "    background-attachment: local, local, scroll, scroll;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-content::-webkit-scrollbar,\n",
       "#tree-943908a1 .cell-content::-webkit-scrollbar { display: none; }\n",
       "\n",
       "#tree-943908a1 .cond-content { font-size: 12px; }\n",
       "\n",
       "#tree-943908a1 .cell-content { white-space: pre-line; }\n",
       "\n",
       "#tree-943908a1 .complete-msg .cell-content { --dgcv-fade-bg: var(--dgcv-bg-alt); }\n",
       "\n",
       "#tree-943908a1 .complete-msg { padding-bottom: 2px; }\n",
       "\n",
       "#tree-943908a1 .node-label, #tree-943908a1 .complete-msg {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "}\n",
       "\n",
       "#tree-943908a1 .complete-msg { position: relative; }\n",
       "\n",
       "#tree-943908a1 .sample-chip {\n",
       "    white-space: normal;\n",
       "    text-align: center;\n",
       "    line-height: 1.15;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .complete-msg:has(.sample-chip) { padding-top: 14px; }\n",
       "\n",
       "#tree-943908a1 .complete-msg:has(.sample-chip)::before {\n",
       "    content: \"via numeric\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .node-label {\n",
       "    font-weight: bold; \n",
       "    font-size: 14px; \n",
       "    background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "    color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "    text-shadow: var(--dgcv-text-shadow, none);\n",
       "}\n",
       "\n",
       "#tree-943908a1 .root-wrapper .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0 0; \n",
       "}\n",
       "#tree-943908a1 .root-wrapper:has(.note-msg) .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 0; \n",
       "}\n",
       "\n",
       "#tree-943908a1 .cond-box {\n",
       "    font-size: 12px; \n",
       "    font-style: italic;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "}\n",
       "\n",
       "#tree-943908a1 .compound-node:not(:has(.complete-msg)) .cond-box {\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .compound-node:has(.note-msg):not(:has(.complete-msg)) .cond-box {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .complete-msg {\n",
       "    font-size: 11px; \n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .compound-node:has(.note-msg) .complete-msg { border-radius: 0 var(--dgcv-border-radius, 12px) 0 0; }\n",
       "\n",
       "#tree-943908a1 .note-msg {\n",
       "    display: table-caption;\n",
       "    caption-side: bottom;\n",
       "    padding: 4px 12px 0;\n",
       "    font-size: 10px; \n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "    border-top: none;\n",
       "    border-radius: 0 0 var(--dgcv-border-radius, 12px) 0;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .compound-node:not(:has(.complete-msg)) .note-msg {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 label.node-label:hover {\n",
       "    background: var(--dgcv-bg-hover);\n",
       "    background-color: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "    border-color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-943908a1 label.node-label:hover .cond-chip {\n",
       "    background: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-943908a1 label.node-label:hover .cond-chip::before {\n",
       "    border-color: var(--dgcv-text-hover);\n",
       "}\n",
       "#tree-943908a1 .children-ul { margin-left: 10px; }\n",
       "\n",
       "#tree-943908a1 .tree-toggle {\n",
       "    position: absolute;\n",
       "    opacity: 0;\n",
       "    width: 0;\n",
       "    height: 0;\n",
       "    margin: 0;\n",
       "    padding: 0;\n",
       "    border: none;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-943908a1 label.node-label { cursor: pointer; }\n",
       "\n",
       "#tree-943908a1 .node-label { position: relative; }\n",
       "\n",
       "#tree-943908a1 .node-label::after {\n",
       "    content: \"case\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-943908a1 label.node-label::before {\n",
       "    content: \"\\25be\";\n",
       "    position: absolute;\n",
       "    top: 7px;\n",
       "    left: 6px;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    line-height: 1;\n",
       "    opacity: 0.8;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .tree-toggle:checked + .compound-node label.node-label::before {\n",
       "    content: \"\\25b8\";\n",
       "}\n",
       "\n",
       "#tree-943908a1 .node-chip {\n",
       "    font-weight: normal;\n",
       "    text-shadow: none;\n",
       "    z-index: 3;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .node-phantom { visibility: hidden; }\n",
       "\n",
       "#tree-943908a1 .tree-toggle:focus-visible + .compound-node label.node-label {\n",
       "    outline: var(--dgcv-border-width, 2px) solid var(--dgcv-text-hover);\n",
       "    outline-offset: 2px;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .tree-toggle:checked ~ .children-ul { display: none; }\n",
       "\n",
       "#tree-943908a1 .fold-count {\n",
       "    display: none;\n",
       "    font-size: 11px;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "}\n",
       "\n",
       "#tree-943908a1 .tree-toggle:checked + .compound-node .fold-count {\n",
       "    display: table-cell;\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .tree-toggle:checked + .compound-node:has(.note-msg) .fold-count {\n",
       "    border-bottom-left-radius: 0;\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-943908a1 .tree-toggle:checked + .compound-node .cond-box { border-radius: 0; }\n",
       "\n",
       "#tree-943908a1 .tree-toggle:checked + .compound-node.root-wrapper .node-label {\n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "    </style><div id=\"tree-943908a1\" class=\"tree-container\"><ul><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f0\"><div class=\"compound-node root-wrapper\"><label class=\"node-label\" style=\"min-width: 10px;\" for=\"tree-943908a1-f0\"><span class=\"cond-chip node-chip\">root</span>moduli stratification by $\\dim(\\mathfrak{aut})$</label><div class=\"fold-count\">23 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f1\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f1\"><span class=\"cond-chip node-chip\">case</span>a</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} = \\tau_{1}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f2\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f2\"><span class=\"cond-chip node-chip\">case</span>a.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\xi_{3} = 0$,   $\\gamma_{2} = 0$,   $\\gamma_{3} = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$s_{1_{2}} = 0$,   $t_{1_{2}} = 0$,   $s_{1_{3}} = 0$,   $t_{1_{3}} = 0$,   $h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f3\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f3\"><span class=\"cond-chip node-chip\">case</span>a.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a.2.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = -\\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 15</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a.2.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq -\\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\xi_{3} = 0$,   $\\gamma_{1} = 0$,   $\\gamma_{2} = 0$,   $\\gamma_{3} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 9</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f4\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f4\"><span class=\"cond-chip node-chip\">case</span>b</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} \\neq \\tau_{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$a_{2} = 0$</div></div></div><div class=\"fold-count\">8 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f5\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f5\"><span class=\"cond-chip node-chip\">case</span>b.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} \\neq 0$,   $a_{3} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\xi_{3} = 0$,   $\\gamma_{2} = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f6\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f6\"><span class=\"cond-chip node-chip\">case</span>b.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$s_{1_{2}} = 0$,   $t_{1_{2}} = 0$,   $s_{2_{3}} = 0$,   $t_{2_{3}} = 0$,   $t_{1_{3}} = 0$,   $s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{3} - 2 \\, a_{3}^{2} \\gamma_{1} + 2 \\, a_{1} a_{3} \\gamma_{3} + \\gamma_{1} r \\tau_{1} - \\gamma_{1} r \\tau_{3}}{a_{1} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$,   $h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{1} \\tau_{3}^{2} - \\gamma_{3} \\tau_{3}^{3} - 2 \\, a_{1} a_{3} \\gamma_{1} + 2 \\, a_{1}^{2} \\gamma_{3} + \\gamma_{3} r \\tau_{1} - \\gamma_{3} r \\tau_{3}}{a_{3} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 3</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f7\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f7\"><span class=\"cond-chip node-chip\">case</span>b.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{3} = 0$,   $a_{1} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{2} = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.2.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$s_{1_{2}} = 0$,   $t_{1_{2}} = 0$,   $s_{2_{3}} = 0$,   $t_{2_{3}} = 0$,   $s_{1_{3}} = 0$,   $t_{1_{3}} = 0$,   $\\xi_{3} = 0$,   $\\gamma_{3} = 0$,   $h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 3</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f8\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f8\"><span class=\"cond-chip node-chip\">case</span>b.3</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{3} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{3} = 0$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f9\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f9\"><span class=\"cond-chip node-chip\">case</span>b.3.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$h_{3_{3}} = -\\frac{{\\left(\\tau_{3}^{2} + r\\right)} \\gamma_{3}}{a_{3}}$,   $s_{2_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{2}}{a_{3}}$,   $t_{2_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{2}}{a_{3}}$,   $s_{1_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{3}}$,   $t_{1_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{1}}{a_{3}}$</div></div></div><div class=\"fold-count\">2 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f10\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f10\"><span class=\"cond-chip node-chip\">case</span>b.3.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = -\\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.3.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{1} = 0$,   $\\gamma_{2} = 0$,   $\\xi_{1} = 0$,   $\\xi_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.3.1.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq -\\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 9</div></div><div class=\"note-msg\"><div class=\"cell-content\">Note: the corollary is compatible with τ1≠τ3\\tau_1\\neq \\tau_3τ1​=τ3​ because a3≠0a_3\\neq 0a3​=0</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f11\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f11\"><span class=\"cond-chip node-chip\">case</span>b.4</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{3} = 0$</div></div></div><div class=\"fold-count\">4 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f12\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f12\"><span class=\"cond-chip node-chip\">case</span>b.4.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$s_{1_{3}} = 0$,   $t_{1_{3}} = 0$,   $s_{2_{3}} = 0$,   $t_{2_{3}} = 0$</div></div></div><div class=\"fold-count\">4 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.4.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{3} = -\\tau_{1}$,   $r = -\\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 11</div></div><div class=\"note-msg\"><div class=\"cell-content\">Note: r=−tau1∗∗2=−τ32r=-tau1**2 =-\\tau_3^2r=−tau1∗∗2=−τ32​ is an equivalent case definition because τ1≠τ3\\tau_1\\neq \\tau_3τ1​=τ3​</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.4.1.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = -\\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{3} = 0$,   $\\xi_{3} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 9</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.4.1.3</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = -\\tau_{3}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{1} = 0$,   $\\xi_{1} = 0$,   $\\gamma_{2} = 0$,   $\\xi_{2} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 7</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b.4.1.4</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq -\\tau_{3}^{2}$,   $r \\neq -\\tau_{1}^{2}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{1} = 0$,   $\\xi_{1} = 0$,   $\\gamma_{2} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{3} = 0$,   $\\xi_{3} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li></ul></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f13\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f13\"><span class=\"cond-chip node-chip\">case</span>c</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$</div></div></div><div class=\"fold-count\">12 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f14\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f14\"><span class=\"cond-chip node-chip\">case</span>c.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} \\neq 0$,   $a_{2} \\neq 0$,   $a_{3} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$,   $\\xi_{3} = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f15\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f15\"><span class=\"cond-chip node-chip\">case</span>c.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{2} + \\gamma_{1} r + a_{2} s_{1_{2}} + a_{3} s_{1_{3}} - i \\, a_{2} t_{1_{2}} - i \\, a_{3} t_{1_{3}}}{a_{1}}$,   $h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{2}^{2} + \\gamma_{2} r + a_{1} s_{1_{2}} + a_{3} s_{2_{3}} + i \\, a_{1} t_{1_{2}} - i \\, a_{3} t_{2_{3}}}{a_{2}}$,   $h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{3}^{2} + \\gamma_{3} r + a_{1} s_{1_{3}} + a_{2} s_{2_{3}} + i \\, a_{1} t_{1_{3}} + i \\, a_{2} t_{2_{3}}}{a_{3}}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f16\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f16\"><span class=\"cond-chip node-chip\">case</span>c.1.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{2}} = -\\frac{a_{3} t_{1_{3}}}{a_{2}}$,   $t_{2_{3}} = -\\frac{a_{1} t_{1_{3}}}{a_{2}}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f17\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f17\"><span class=\"cond-chip node-chip\">case</span>c.1.1.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{3}} = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.1.1.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}}$,   $s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}}$,   $s_{2_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{2} - a_{2} \\gamma_{3}\\right)}}{\\tau_{2} - \\tau_{3}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 3</div></div></div></li></ul></li></ul></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f18\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f18\"><span class=\"cond-chip node-chip\">case</span>c.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{3} = 0$,   $a_{1} \\neq 0$,   $a_{2} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$,   $\\xi_{2} = 0$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f19\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f19\"><span class=\"cond-chip node-chip\">case</span>c.2.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{2} + \\gamma_{1} r + a_{2} s_{1_{2}} - i \\, a_{2} t_{1_{2}}}{a_{1}}$,   $h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{2}^{2} + \\gamma_{2} r + a_{1} s_{1_{2}} + i \\, a_{1} t_{1_{2}}}{a_{2}}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f20\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f20\"><span class=\"cond-chip node-chip\">case</span>c.2.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{2}} = 0$,   $s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}}$,   $t_{1_{3}} = \\frac{2 \\, a_{1} \\xi_{3}}{\\tau_{1} - \\tau_{3}}$,   $s_{1_{3}} = \\frac{2 \\, a_{1} \\gamma_{3}}{\\tau_{1} - \\tau_{3}}$,   $t_{2_{3}} = \\frac{2 \\, a_{2} \\xi_{3}}{\\tau_{2} - \\tau_{3}}$,   $s_{2_{3}} = \\frac{2 \\, a_{2} \\gamma_{3}}{\\tau_{2} - \\tau_{3}}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.2.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li></ul></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f21\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f21\"><span class=\"cond-chip node-chip\">case</span>c.3</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} \\neq 0$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\xi_{1} = 0$</div></div></div><div class=\"fold-count\">7 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f22\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f22\"><span class=\"cond-chip node-chip\">case</span>c.3.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">variables</span><div class=\"cond-content\">$h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}$,   $s_{2_{3}} = 0$,   $t_{2_{3}} = 0$,   $\\xi_{2} = \\frac{t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}}$,   $\\xi_{3} = \\frac{t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}}$,   $\\gamma_{2} = \\frac{s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, a_{1}}$,   $\\gamma_{3} = \\frac{s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, a_{1}}$</div></div></div><div class=\"fold-count\">7 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f23\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f23\"><span class=\"cond-chip node-chip\">case</span>c.3.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 7</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.1.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 7</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.1.3</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} \\neq \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$,   $a_{1} \\neq -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{3}} = 0$,   $s_{1_{3}} = 0$,   $t_{1_{2}} = 0$,   $s_{1_{2}} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 3</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f24\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f24\"><span class=\"cond-chip node-chip\">case</span>c.3.1.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">4 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.2.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{3}} = 0$,   $s_{1_{3}} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.2.2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{3}} = 0$,   $s_{1_{3}} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.2.3</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{2}} = 0$,   $s_{1_{2}} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.3.1.2.4</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$</div></div><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$t_{1_{2}} = 0$,   $s_{1_{2}} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li></ul></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f25\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f25\"><span class=\"cond-chip node-chip\">case</span>c.4</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$,   $a_{3} = 0$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f26\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f26\"><span class=\"cond-chip node-chip\">case</span>c.4.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$s_{1_{2}} = 0$,   $t_{1_{2}} = 0$,   $s_{1_{3}} = 0$,   $t_{1_{3}} = 0$,   $s_{2_{3}} = 0$,   $t_{2_{3}} = 0$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f27\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f27\"><span class=\"cond-chip node-chip\">case</span>c.4.1.1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = -\\tau_{1}$,   $r = -\\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div><div class=\"note-msg\"><div class=\"cell-content\">Note: Case definition is equivalent to r=−τ12=−τ22r=-\\tau_1^2 = -\\tau_2^2r=−τ12​=−τ22​</div></div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.4.1.1.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{3} = 0$,   $\\xi_{3} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 7</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f28\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f28\"><span class=\"cond-chip node-chip\">case</span>c.4.1.2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r = -\\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.4.1.2.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{2} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{3} = 0$,   $\\xi_{3} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 5</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-943908a1-f29\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-943908a1-f29\"><span class=\"cond-chip node-chip\">case</span>c.4.1.3</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$r \\neq -\\tau_{1}^{2}$,   $r \\neq -\\tau_{2}^{2}$,   $r \\neq -\\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c.4.1.3.1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">corollaries</span><div class=\"cond-content\">$\\gamma_{1} = 0$,   $\\xi_{1} = 0$,   $\\gamma_{2} = 0$,   $\\xi_{2} = 0$,   $\\gamma_{3} = 0$,   $\\xi_{3} = 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">complete - number of free variables = 3</div></div></div></li></ul></li></ul></li></ul></li></ul></li></ul></li></ul></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "case.tree_summary()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "6528ca10",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "6528ca10",
    "outputId": "f0f0ef70-0bbc-41bf-c01e-9c53ecbe1340"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"tree-leaves-summary-50232533\"><style>\n",
       "            #tree-leaves-summary-50232533 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #tree-leaves-summary-50232533 {\n",
       "                max-width: 100%;\n",
       "                overflow-x: hidden;\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "                --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-flex { display: flex; flex-direction: row; gap: 16px; align-items: flex-start; }\n",
       "            #tree-leaves-summary-50232533 .dgcv-main { flex: 0 1 auto; max-width: 100%; min-width: 0; display: flex; flex-direction: column; }\n",
       "            #tree-leaves-summary-50232533 .dgcv-side { flex: 0 0 320px; max-width: 40%; box-sizing: border-box; display: flex; flex-direction: column; align-items: stretch; }\n",
       "            #tree-leaves-summary-50232533 .dgcv-caption-wrapper { display: flex; justify-content: flex-start; align-items: flex-end; width: 100%; margin: 0; padding: 0; }\n",
       "            #tree-leaves-summary-50232533 .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border-top-left-radius: var(--dgcv-border-radius, 12px); \n",
       "                border-top-right-radius: var(--dgcv-border-radius, 12px); \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                max-width: 100%; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table { \n",
       "                width: 100%; table-layout: fixed; border-collapse: separate; border-spacing: 0; \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                box-shadow: var(--dgcv-table-shadow, none); \n",
       "                border-radius: 0px var(--dgcv-border-radius, var(--m-r-tr)) var(--dgcv-border-radius, var(--m-r-br)) var(--dgcv-border-radius, var(--m-r-bl)); \n",
       "                overflow: hidden; \n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-table-wrap { overflow-x: auto; max-width: 100%;  }\n",
       "            #tree-leaves-summary-50232533 .dgcv-side-panel { \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-radius: var(--dgcv-border-radius, var(--s-r-tl)) var(--dgcv-border-radius, var(--s-r-tr)) var(--dgcv-border-radius, var(--s-r-br)) var(--dgcv-border-radius, var(--s-r-bl));\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                overflow: hidden; \n",
       "                background: var(--dgcv-special-background,var(--dgcv-bg-surface)); \n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-side-plaque {\n",
       "                border-radius: calc(var(--dgcv-border-radius, var(--s-r-tl)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-tr)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-br)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-bl)) - 12px);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table td .table-cell { overflow-x: visible; white-space: normal; }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table thead th, #tree-leaves-summary-50232533 .dgcv-data-table th.col_heading { \n",
       "                background-color: var(--dgcv-bg-surface); \n",
       "                color: var(--dgcv-text-heading); \n",
       "                border-bottom: 2px solid var(--dgcv-border-main); \n",
       "                padding: 8px 12px; \n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table th.row_heading { \n",
       "                background-color: var(--dgcv-bg-surface) !important; \n",
       "                color: var(--dgcv-text-heading) !important; \n",
       "                padding: 8px 12px; \n",
       "                font-weight: bold;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody td, \n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody tr:nth-child(odd) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-primary);\n",
       "                color: var(--dgcv-text-main);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody tr:nth-child(even) td,\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody tr:nth-child(even) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-alt);\n",
       "                color: var(--dgcv-text-alt);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody td { \n",
       "                padding: 8px 12px; \n",
       "                border-bottom: 1px solid var(--dgcv-border-alt); \n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody tr { transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s); }\n",
       "#tree-leaves-summary-50232533 .dgcv-data-table tbody tr:hover td,\n",
       "#tree-leaves-summary-50232533 .dgcv-data-table tbody tr:hover th.row_heading { \n",
       "    background-color: var(--dgcv-bg-hover) !important; \n",
       "    color: var(--dgcv-text-hover) !important; \n",
       "    transform: var(--dgcv-hover-transform, none); \n",
       "}\n",
       "#tree-leaves-summary-50232533 .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "    background-color: var(--dgcv-bg-surface) !important;\n",
       "    color: var(--dgcv-text-heading) !important;\n",
       "    transform: none !important;\n",
       "}\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table thead tr:first-child th:first-child  { border-top-left-radius: 0px; }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table thead tr:first-child th:last-child { border-top-right-radius: var(--dgcv-border-radius, var(--m-r-tr)); }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tfoot tr:last-child td:first-child { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody tr:last-child td:first-child, #tree-leaves-summary-50232533 .dgcv-data-table tbody tr:last-child th.row_heading { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tfoot tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-50232533 .dgcv-data-table tbody tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-50232533 *::-webkit-scrollbar { height: 8px; width: 8px; }\n",
       "            #tree-leaves-summary-50232533 *::-webkit-scrollbar-track { background: transparent; }\n",
       "            #tree-leaves-summary-50232533 *::-webkit-scrollbar-thumb { \n",
       "                background: var(--dgcv-bg-alt); \n",
       "                border-radius: 10px; \n",
       "                border: 2px solid transparent; \n",
       "                background-clip: content-box; \n",
       "            }\n",
       "            #tree-leaves-summary-50232533 *::-webkit-scrollbar-thumb:hover { \n",
       "                background-color: var(--dgcv-border-main); \n",
       "            }\n",
       "#tree-leaves-summary-50232533 .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "                color: var(--dgcv-special-text, var(--dgcv-text-heading)); \n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "                border-top-left-radius: 12px; \n",
       "                border-top-right-radius: 12px;\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .dgcv-table-caption .dgcv-plaque {\n",
       "                display: inline-block;\n",
       "                background: var(--plaque-fill);\n",
       "                padding: 4px 10px;\n",
       "                box-shadow: 0 1px 3px rgba(0, 0, 0, 0.1);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--plaque-border, var(--dgcv-border-main));\n",
       "                border-bottom: none;\n",
       "                border-top-left-radius: calc(12px - 4px);\n",
       "                border-top-right-radius: calc(12px - 4px);\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .section:not(:first-child) .dgcv-table-caption {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            #tree-leaves-summary-50232533 .section:not(:first-child) .dgcv-table-caption .dgcv-plaque {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            @media (max-width: 900px) {\n",
       "                #tree-leaves-summary-50232533 .dgcv-flex { display: flex; flex-direction: column; align-items: flex-start; row-gap: 16px; }\n",
       "                #tree-leaves-summary-50232533 .dgcv-main, #tree-leaves-summary-50232533 .dgcv-side { max-width: 100%; width: 100%; }\n",
       "                #tree-leaves-summary-50232533 .dgcv-main { display: flex; flex-direction: column; grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-50232533 .dgcv-side { grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-50232533 {\n",
       "                    --m-r-tr: 10px;\n",
       "                    --m-r-br: 10px;\n",
       "                    --m-r-bl: 10px;\n",
       "                    --s-r-tl: 10px;\n",
       "                    --s-r-tr: 10px;\n",
       "                    --s-r-br: 10px;\n",
       "                    --s-r-bl: 10px;\n",
       "                }\n",
       "            }\n",
       "\n",
       "            </style><div class=\"dgcv-caption-wrapper\"><div class=\"dgcv-table-caption\">leaf summary for the tree: moduli stratification by $\\dim(\\mathfrak{aut})$</div></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout:auto;\"><thead><tr><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">subcase</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">equation state</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">free parameters</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">free variables</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">parameter conditions</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">variable constraints</div></th></tr></thead><tbody><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a.2.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">15</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.4.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">11</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = -\\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a.2.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$, $r \\neq -\\tau_{1}^{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.3.1.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}$, $a_{3} \\neq 0$, $r \\neq -\\tau_{1}^{2}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{3_{3}} = -\\frac{{\\left(\\tau_{1}^{6} - 4 \\, a_{3}^{2} \\tau_{1}^{3} + 3 \\, r \\tau_{1}^{4} + 4 \\, a_{3}^{4} - 4 \\, a_{3}^{2} r \\tau_{1} + 3 \\, r^{2} \\tau_{1}^{2} + r^{3}\\right)} \\gamma_{3}}{{\\left(\\tau_{1}^{2} + r\\right)}^{2} a_{3}}$, $\\xi_{3} = 0$, $s_{1_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{3}}$, $s_{2_{3}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{2}}{a_{3}}$, $t_{1_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{1}}{a_{3}}$, $t_{2_{3}} = \\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\xi_{2}}{a_{3}}$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.4.1.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{3} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{3} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.4.1.3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{3}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{1} = 0$, $\\xi_{2} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $\\xi_{1} = 0$, $\\xi_{2} = \\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $\\xi_{3} = \\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $s_{2_{3}} = 0$, $\\gamma_{2} = \\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $\\gamma_{3} = \\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.1.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = \\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $\\xi_{1} = 0$, $\\xi_{2} = -\\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $\\xi_{3} = -\\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $s_{2_{3}} = 0$, $\\gamma_{2} = -\\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $\\gamma_{3} = -\\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}}$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.4.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = -\\tau_{1}$, $\\tau_{1} \\neq -\\tau_{1}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{3} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$, $a_{1} \\neq 0$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.3.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $a_{3} \\neq 0$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{3_{3}} = \\frac{{\\left(\\tau_{1}^{2} - \\tau_{3}^{2}\\right)} \\gamma_{3}}{a_{3}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.4.1.4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $r \\neq -\\tau_{1}^{2}$, $r \\neq -\\tau_{3}^{2}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.2.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{3} = 0$, $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{4} \\tau_{2} - \\gamma_{1} \\tau_{1}^{3} \\tau_{2}^{2} - \\gamma_{1} \\tau_{1}^{4} \\tau_{3} + \\gamma_{1} \\tau_{1}^{2} \\tau_{2}^{2} \\tau_{3} + \\gamma_{1} \\tau_{1}^{3} \\tau_{3}^{2} - 2 \\, \\gamma_{1} \\tau_{1}^{2} \\tau_{2} \\tau_{3}^{2} + \\gamma_{1} \\tau_{1} \\tau_{2}^{2} \\tau_{3}^{2} + \\gamma_{1} \\tau_{1}^{2} \\tau_{3}^{3} - \\gamma_{1} \\tau_{2}^{2} \\tau_{3}^{3} - \\gamma_{1} \\tau_{1} \\tau_{3}^{4} + \\gamma_{1} \\tau_{2} \\tau_{3}^{4} - 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{1}^{2} - 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{1} \\tau_{2} + 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{2}^{2} + 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{1} \\tau_{3} + 4 \\, a_{2}^{2} \\gamma_{1} \\tau_{1} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{1} \\tau_{3} - 2 \\, a_{1}^{2} \\gamma_{1} \\tau_{2} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{2} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{3}^{2} + 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{3}^{2}}{a_{1} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{1}^{2} \\tau_{2}^{3} - \\gamma_{2} \\tau_{1} \\tau_{2}^{4} - \\gamma_{2} \\tau_{1}^{2} \\tau_{2}^{2} \\tau_{3} + \\gamma_{2} \\tau_{2}^{4} \\tau_{3} - \\gamma_{2} \\tau_{1}^{2} \\tau_{2} \\tau_{3}^{2} + 2 \\, \\gamma_{2} \\tau_{1} \\tau_{2}^{2} \\tau_{3}^{2} - \\gamma_{2} \\tau_{2}^{3} \\tau_{3}^{2} + \\gamma_{2} \\tau_{1}^{2} \\tau_{3}^{3} - \\gamma_{2} \\tau_{2}^{2} \\tau_{3}^{3} - \\gamma_{2} \\tau_{1} \\tau_{3}^{4} + \\gamma_{2} \\tau_{2} \\tau_{3}^{4} - 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{1}^{2} - 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{1} \\tau_{2} + 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{2}^{2} + 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{1} \\tau_{3} + 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{1} \\tau_{3} + 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{2} \\tau_{3} - 4 \\, a_{1}^{2} \\gamma_{2} \\tau_{2} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{2} \\tau_{2} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{3}^{2} + 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{3}^{2}}{a_{2} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}}$, $s_{1_{3}} = \\frac{2 \\, a_{1} \\gamma_{3}}{\\tau_{1} - \\tau_{3}}$, $s_{2_{3}} = \\frac{2 \\, a_{2} \\gamma_{3}}{\\tau_{2} - \\tau_{3}}$, $t_{1_{2}} = 0$, $t_{1_{3}} = \\frac{2 \\, a_{1} \\xi_{3}}{\\tau_{1} - \\tau_{3}}$, $t_{2_{3}} = \\frac{2 \\, a_{2} \\xi_{3}}{\\tau_{2} - \\tau_{3}}$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.2.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}$, $\\xi_{1} = 0$, $\\xi_{2} = \\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}$, $\\xi_{3} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = \\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}$, $\\gamma_{3} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.2.2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = \\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}$, $\\xi_{1} = 0$, $\\xi_{2} = -\\frac{\\sqrt{2} t_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}$, $\\xi_{3} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = -\\frac{\\sqrt{2} s_{1_{2}} {\\left(\\tau_{1} - \\tau_{2}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}}$, $\\gamma_{3} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.2.3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = \\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}$, $s_{1_{2}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = \\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}$, $t_{1_{2}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.2.4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = \\frac{\\sqrt{2} {\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{\\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = -\\frac{\\sqrt{2} t_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}$, $s_{1_{2}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = -\\frac{\\sqrt{2} s_{1_{3}} {\\left(\\tau_{1} - \\tau_{3}\\right)}}{2 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}}$, $t_{1_{2}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.4.1.2.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $a_{1} \\neq 0$, $a_{3} \\neq 0$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{3} - \\gamma_{1} \\tau_{1}^{2} \\tau_{3} - 2 \\, a_{3}^{2} \\gamma_{1} + 2 \\, a_{1} a_{3} \\gamma_{3} + \\gamma_{1} r \\tau_{1} - \\gamma_{1} r \\tau_{3}}{a_{1} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{1} \\tau_{3}^{2} - \\gamma_{3} \\tau_{3}^{3} - 2 \\, a_{1} a_{3} \\gamma_{1} + 2 \\, a_{1}^{2} \\gamma_{3} + \\gamma_{3} r \\tau_{1} - \\gamma_{3} r \\tau_{3}}{a_{3} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}}$, $s_{2_{3}} = 0$, $\\gamma_{2} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b.2.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $a_{1} \\neq 0$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + r\\right)} \\gamma_{1}}{a_{1}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.1.1.1.1.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} \\neq 0$, $a_{2} \\neq 0$, $a_{3} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{\\gamma_{1} \\tau_{1}^{4} - \\gamma_{1} \\tau_{1}^{3} \\tau_{2} - \\gamma_{1} \\tau_{1}^{3} \\tau_{3} + \\gamma_{1} \\tau_{1}^{2} \\tau_{2} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{1} - 2 \\, a_{3}^{2} \\gamma_{1} \\tau_{1} + 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{1} + 2 \\, a_{1} a_{3} \\gamma_{3} \\tau_{1} + \\gamma_{1} r \\tau_{1}^{2} + 2 \\, a_{3}^{2} \\gamma_{1} \\tau_{2} - 2 \\, a_{1} a_{3} \\gamma_{3} \\tau_{2} - \\gamma_{1} r \\tau_{1} \\tau_{2} + 2 \\, a_{2}^{2} \\gamma_{1} \\tau_{3} - 2 \\, a_{1} a_{2} \\gamma_{2} \\tau_{3} - \\gamma_{1} r \\tau_{1} \\tau_{3} + \\gamma_{1} r \\tau_{2} \\tau_{3}}{a_{1} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $h_{2_{2}} = -\\frac{\\gamma_{2} \\tau_{1} \\tau_{2}^{3} - \\gamma_{2} \\tau_{2}^{4} - \\gamma_{2} \\tau_{1} \\tau_{2}^{2} \\tau_{3} + \\gamma_{2} \\tau_{2}^{3} \\tau_{3} - 2 \\, a_{3}^{2} \\gamma_{2} \\tau_{1} + 2 \\, a_{2} a_{3} \\gamma_{3} \\tau_{1} - 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{2} + 2 \\, a_{3}^{2} \\gamma_{2} \\tau_{2} - 2 \\, a_{2} a_{3} \\gamma_{3} \\tau_{2} + \\gamma_{2} r \\tau_{1} \\tau_{2} - \\gamma_{2} r \\tau_{2}^{2} + 2 \\, a_{1} a_{2} \\gamma_{1} \\tau_{3} - 2 \\, a_{1}^{2} \\gamma_{2} \\tau_{3} - \\gamma_{2} r \\tau_{1} \\tau_{3} + \\gamma_{2} r \\tau_{2} \\tau_{3}}{a_{2} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $h_{3_{3}} = -\\frac{\\gamma_{3} \\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\gamma_{3} \\tau_{1} \\tau_{3}^{3} - \\gamma_{3} \\tau_{2} \\tau_{3}^{3} + \\gamma_{3} \\tau_{3}^{4} - 2 \\, a_{2} a_{3} \\gamma_{2} \\tau_{1} + 2 \\, a_{2}^{2} \\gamma_{3} \\tau_{1} - 2 \\, a_{1} a_{3} \\gamma_{1} \\tau_{2} + 2 \\, a_{1}^{2} \\gamma_{3} \\tau_{2} + \\gamma_{3} r \\tau_{1} \\tau_{2} + 2 \\, a_{1} a_{3} \\gamma_{1} \\tau_{3} + 2 \\, a_{2} a_{3} \\gamma_{2} \\tau_{3} - 2 \\, a_{1}^{2} \\gamma_{3} \\tau_{3} - 2 \\, a_{2}^{2} \\gamma_{3} \\tau_{3} - \\gamma_{3} r \\tau_{1} \\tau_{3} - \\gamma_{3} r \\tau_{2} \\tau_{3} + \\gamma_{3} r \\tau_{3}^{2}}{a_{3} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = -\\frac{2 \\, {\\left(a_{2} \\gamma_{1} - a_{1} \\gamma_{2}\\right)}}{\\tau_{1} - \\tau_{2}}$, $s_{1_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{1} - a_{1} \\gamma_{3}\\right)}}{\\tau_{1} - \\tau_{3}}$, $s_{2_{3}} = -\\frac{2 \\, {\\left(a_{3} \\gamma_{2} - a_{2} \\gamma_{3}\\right)}}{\\tau_{2} - \\tau_{3}}$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.3.1.1.3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{3} = 0$, $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $a_{1} \\neq -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{1} \\neq \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$h_{1_{1}} = -\\frac{{\\left(\\tau_{1}^{2} + \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}\\right)} \\gamma_{1}}{a_{1}}$, $\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c.4.1.3.1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">solved</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r \\neq -\\tau_{1}^{2}$, $r \\neq -\\tau_{2}^{2}$, $r \\neq -\\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\xi_{1} = 0$, $\\xi_{2} = 0$, $\\xi_{3} = 0$, $s_{1_{2}} = 0$, $s_{1_{3}} = 0$, $s_{2_{3}} = 0$, $\\gamma_{1} = 0$, $\\gamma_{2} = 0$, $\\gamma_{3} = 0$, $t_{1_{2}} = 0$, $t_{1_{3}} = 0$, $t_{2_{3}} = 0$</div></td></tr></tbody></table></div></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "case.leaf_summary(sort_by=['variables'], reverse=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48e7328e",
   "metadata": {},
   "source": [
    "# Symmetry algebras"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ccbde113",
   "metadata": {},
   "source": [
    "The `case_tree` object `case` defined above has all subcase data contained within it. For a particular subcase, we can substitute it's defining conditions into the general formula for the symmetries (i.e., the matrix labeled as `B`), and obtain a matrix representation of the symmetry algebra.\n",
    "\n",
    "One subtlety, however, is that\n",
    "$$\n",
    "B \\text{ is only defined modulo} \\langle \\operatorname{Id},A\\rangle,\n",
    "$$\n",
    "So we need to include $A$ and $\\operatorname{Id}$ in the basis for the matrix algebra. Their span\n",
    "$$\n",
    "\\langle \\operatorname{Id},A\\rangle\n",
    "$$\n",
    "is an ideal in the matrix algebra that we build, because $A$ commutes with everything by construction. Therefore the automorphism algebra is represented by the full matrix algebra modulo this ideal.\n",
    "\n",
    "\n",
    "`dgcv` has tools for representing and analyzing algebras. The following is a demonstration of how to represent these algebras for each of the finished subcases in the case tree. \n",
    "\n",
    "To use it, set `special_case` in the following cell to any of the subcases needed to be analyzed. Running the cell then builds the automorphism algebra (i.e., matrix algebra modulo $\\langle \\operatorname{Id},A\\rangle$) and produces a summary of its properties. The following is written for `special_case = case.a._2._1`, but any of the other special cases would be similar."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "dc45942b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"dgcv-alg-summary-ed37295a\">\n",
       "            <style>\n",
       "            #dgcv-alg-summary-ed37295a {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #dgcv-alg-summary-ed37295a .stack { display: flex; flex-direction: column; gap: 16px; align-items: stretch; width: 100%; margin: 0; }\n",
       "            #dgcv-alg-summary-ed37295a .section { width: 100%; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel {\n",
       "                background: var(--dgcv-special-background);\n",
       "                box-shadow: var(--dgcv-table-shadow, none);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                overflow: hidden;\n",
       "                padding: 4px 4px;\n",
       "                margin: 0;\n",
       "            }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel-head { padding: 0.75rem 1rem; background: none; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel-title { margin: 0; font-size: 1rem; font-weight: 600; color: var(--dgcv-special-text, var(--dgcv-text-heading)); text-shadow: var(--dgcv-text-shadow, none); }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel-rule { border: 0; height: 2px; background: var(--dgcv-border-main); margin: 0; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel-body { padding: 0.75rem 1rem; overflow-x: auto; width: 100%; box-sizing: border-box; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel-list ul { margin: 0.25rem 0 0 1.25rem; color: var(--dgcv-special-text,var(--dgcv-text-heading)); }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-panel-footer { padding: 0.5rem 1rem; background: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); border-top: 1px solid var(--dgcv-border-alt); }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table { width: 100%; border-collapse: collapse; background: var(--dgcv-bg-primary); color: var(--dgcv-text-main); margin: 0; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table td, #dgcv-alg-summary-ed37295a .dgcv-data-table th { border-right: 1px solid var(--dgcv-border-main); padding: 8px 12px; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table thead th { background-color: var(--dgcv-bg-surface); color: var(--dgcv-text-heading); border-bottom: 3px solid var(--dgcv-border-main); }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table th.row_heading { background-color: var(--dgcv-bg-surface) !important; color: var(--dgcv-text-heading) !important; font-weight: bold; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table tr:nth-child(even) { background-color: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-table-wrap { overflow-x: auto; max-width: 100%; box-sizing: border-box; padding: 0; margin: 0; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-table-wrap > table.dgcv-data-table { min-width: 40rem; width: 100%; table-layout: fixed; }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table tbody tr {\n",
       "                transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s);\n",
       "            }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table tbody tr:hover {\n",
       "                background-color: var(--dgcv-bg-hover) !important;\n",
       "                color: var(--dgcv-text-hover) !important;\n",
       "                transform: var(--dgcv-hover-transform, none);\n",
       "            }\n",
       "            #dgcv-alg-summary-ed37295a .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "                background-color: var(--dgcv-bg-surface) !important;\n",
       "                color: var(--dgcv-text-heading) !important;\n",
       "                transform: none !important;\n",
       "            }\n",
       "            </style>\n",
       "            <div class=\"stack\">\n",
       "            <div class=\"section\"><div id=\"dgcv-panel-dcbbf5b6\"><style>\n",
       "#dgcv-panel-dcbbf5b6 .dgcv-panel {\n",
       "        border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0px 0px;\n",
       "}\n",
       "#dgcv-panel-dcbbf5b6 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-dcbbf5b6 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basic properties of the algebra family</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-list\"><ul><li>Dimension over $\\mathbb{R}$: 15</li><li>Parameters: $\\tau_{1}$</li><li>Lie algebra: true</li><li>special properties: simple</li></ul></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-74b1dc32\"><style>\n",
       "#dgcv-panel-74b1dc32 .dgcv-panel {\n",
       "        border-radius: 0px 0px 0px 0px;\n",
       "}\n",
       "#dgcv-panel-74b1dc32 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-74b1dc32 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basis and assigned grading(s)</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\"><div id=\"dgcv-view-bcfbcd32\"><style>\n",
       "#dgcv-view-bcfbcd32 {\n",
       "    --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "    --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "}\n",
       "@media (max-width: 900px) {\n",
       "    #dgcv-view-bcfbcd32 {\n",
       "        --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "        --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "    }\n",
       "}\n",
       "</style><div class=\"dgcv-caption-wrapper\"></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout: auto;\"><tbody><tr><th scope=\"row\" class=\"row_heading\">Basis</th><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{4}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{5}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{6}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{7}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{8}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{9}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{10}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{11}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{12}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{13}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{14}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$e_{15}$</div></td></tr><tr><th scope=\"row\" class=\"row_heading\">Grading 1</th><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td></tr></tbody></table></div></div></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-fb91b2e6\"><style>\n",
       "#dgcv-panel-fb91b2e6 .dgcv-panel {\n",
       "        border-radius: 0px 0px 0px 0px;\n",
       "}\n",
       "#dgcv-panel-fb91b2e6 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-fb91b2e6 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Levi decomposition</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\">$\\mathfrak{aut}$ is simple, with complexification isomorphic to $\\mathfrak{sl}_{4}(\\mathbb{C})$.</div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-d96ffbea\"><style>\n",
       "#dgcv-panel-d96ffbea .dgcv-panel {\n",
       "        border-radius: 0px 0px var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "#dgcv-panel-d96ffbea .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-d96ffbea .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Parameter space singularities</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-list\"><ul><li>From radical: $\\tau_{1}$</li><li>From Levi decomposition: $\\tau_{1}$</li><li>From simple subalgebras: $\\tau_{1}$</li></ul></div></div></div></aside></div></div>\n",
       "            </div>\n",
       "            </div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set special case\n",
    "special_case = case.a._2._1\n",
    "# defining a basis of matrices in the algebra:\n",
    "zeroing = {v:0 for v in special_case.free_variables}\n",
    "reeb_field = subs(A,special_case.closed_case_rules)\n",
    "identity_matrix = matrix_dgcv.eye(5)\n",
    "general_symmetry=subs(B,special_case.closed_case_rules)\n",
    "\n",
    "matrices = [\n",
    "    subs(general_symmetry,{**zeroing,v:1}) for v in zeroing\n",
    "    ]+[reeb_field,identity_matrix]\n",
    "\n",
    "createAlgebra(matrices,label='alg',basis_labels='X',process_matrix_rep=True,base_field=\"real\")\n",
    "subspace_ideal = alg.subspace(alg.basis[-2:])\n",
    "\n",
    "algebra_tools.quotient_by_ideal(alg,subspace_ideal,'aut','e')\n",
    "createAlgebra(aut.structureData,'aut2','eta',base_field='real')\n",
    "\n",
    "aut.summary(generate_full_report=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "450cb669",
   "metadata": {},
   "source": [
    "A few notes about the summary output above (specific to the example special case \"a.2.1\", which is sufficient for interpreting results for the other cases):\n",
    "- The algebra is rather a family of algebras parameterized by $\\tau_1$,\n",
    "- Even though the algebra's base field is $\\mathbb{R}$, the summary only reports that its complexification is $\\mathfrak{sl}_4(\\mathbb{C})$ because the presence of $\\tau_1$ prevents it from identifying an exact real form.\n",
    "- The singularities panel presents functions whose vanishing indicates parameter values where the reported properties may not be correct. \n",
    "- Comprehensive analysis of the isomorphism classes in this parameterized alebra family requires analyzing the algebras under further parameter restrictions specialized to connected regions of the parameter space bounded by the singularity loci, as well as the singularity loci themselve. For the \"a.2.1\" case, this means studying the algebras for $\\tau_1<0$, $\\tau_1=0$, and $\\tau_1>0$ seperately.\n",
    "\n",
    "The next cell demonstrates how to substitute further parameter constraints into the defining structure data of the symmetry algebra $\\mathfrak{aut}$, and repeat the algebra analysis above. The singularity loci reported above partitions the parameter space into open cells whose boundaries are the loci. Substituting any numeric values for the paremeters will yield a report with properties valid on whichever open cell contains the sampled point. So for case \"a.2.1\", we should sample at $\\tau_1=-1$, $\\tau_1=0$, and $\\tau_1=1$, for example, to find the algebra isomorphism classes on $\\tau_1<0$, $\\tau_1=0$, and $\\tau_1>0$. For the present demonstration, we test only $\\tau_1=-1$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "7b924416",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"dgcv-alg-summary-7a8f7573\">\n",
       "            <style>\n",
       "            #dgcv-alg-summary-7a8f7573 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #dgcv-alg-summary-7a8f7573 .stack { display: flex; flex-direction: column; gap: 16px; align-items: stretch; width: 100%; margin: 0; }\n",
       "            #dgcv-alg-summary-7a8f7573 .section { width: 100%; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel {\n",
       "                background: var(--dgcv-special-background);\n",
       "                box-shadow: var(--dgcv-table-shadow, none);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                overflow: hidden;\n",
       "                padding: 4px 4px;\n",
       "                margin: 0;\n",
       "            }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel-head { padding: 0.75rem 1rem; background: none; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel-title { margin: 0; font-size: 1rem; font-weight: 600; color: var(--dgcv-special-text, var(--dgcv-text-heading)); text-shadow: var(--dgcv-text-shadow, none); }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel-rule { border: 0; height: 2px; background: var(--dgcv-border-main); margin: 0; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel-body { padding: 0.75rem 1rem; overflow-x: auto; width: 100%; box-sizing: border-box; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel-list ul { margin: 0.25rem 0 0 1.25rem; color: var(--dgcv-special-text,var(--dgcv-text-heading)); }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-panel-footer { padding: 0.5rem 1rem; background: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); border-top: 1px solid var(--dgcv-border-alt); }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table { width: 100%; border-collapse: collapse; background: var(--dgcv-bg-primary); color: var(--dgcv-text-main); margin: 0; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table td, #dgcv-alg-summary-7a8f7573 .dgcv-data-table th { border-right: 1px solid var(--dgcv-border-main); padding: 8px 12px; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table thead th { background-color: var(--dgcv-bg-surface); color: var(--dgcv-text-heading); border-bottom: 3px solid var(--dgcv-border-main); }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table th.row_heading { background-color: var(--dgcv-bg-surface) !important; color: var(--dgcv-text-heading) !important; font-weight: bold; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table tr:nth-child(even) { background-color: var(--dgcv-bg-alt); color: var(--dgcv-text-alt); }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-table-wrap { overflow-x: auto; max-width: 100%; box-sizing: border-box; padding: 0; margin: 0; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-table-wrap > table.dgcv-data-table { min-width: 40rem; width: 100%; table-layout: fixed; }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table tbody tr {\n",
       "                transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s);\n",
       "            }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table tbody tr:hover {\n",
       "                background-color: var(--dgcv-bg-hover) !important;\n",
       "                color: var(--dgcv-text-hover) !important;\n",
       "                transform: var(--dgcv-hover-transform, none);\n",
       "            }\n",
       "            #dgcv-alg-summary-7a8f7573 .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "                background-color: var(--dgcv-bg-surface) !important;\n",
       "                color: var(--dgcv-text-heading) !important;\n",
       "                transform: none !important;\n",
       "            }\n",
       "            </style>\n",
       "            <div class=\"stack\">\n",
       "            <div class=\"section\"><div id=\"dgcv-panel-f1526fdd\"><style>\n",
       "#dgcv-panel-f1526fdd .dgcv-panel {\n",
       "        border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0px 0px;\n",
       "}\n",
       "#dgcv-panel-f1526fdd .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-f1526fdd .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basic properties of $\\mathfrak{specialized}$</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-list\"><ul><li>Dimension over $\\mathbb{R}$: 15</li><li>Lie algebra: true</li><li>special properties: simple</li></ul></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-ce853ae6\"><style>\n",
       "#dgcv-panel-ce853ae6 .dgcv-panel {\n",
       "        border-radius: 0px 0px 0px 0px;\n",
       "}\n",
       "#dgcv-panel-ce853ae6 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-ce853ae6 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Basis and assigned grading(s)</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\"><div id=\"dgcv-view-ff0c50ca\"><style>\n",
       "#dgcv-view-ff0c50ca {\n",
       "    --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "    --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "}\n",
       "@media (max-width: 900px) {\n",
       "    #dgcv-view-ff0c50ca {\n",
       "        --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "        --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "    }\n",
       "}\n",
       "</style><div class=\"dgcv-caption-wrapper\"></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout: auto;\"><tbody><tr><th scope=\"row\" class=\"row_heading\">Basis</th><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{4}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{5}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{6}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{7}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{8}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{9}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{10}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{11}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{12}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{13}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{14}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$Y_{15}$</div></td></tr><tr><th scope=\"row\" class=\"row_heading\">Grading 1</th><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">0</div></td></tr></tbody></table></div></div></div></div></div></aside></div></div>\n",
       "<div class=\"section\"><div id=\"dgcv-panel-87d73a00\"><style>\n",
       "#dgcv-panel-87d73a00 .dgcv-panel {\n",
       "        border-radius: 0px 0px var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "#dgcv-panel-87d73a00 .dgcv-panel-head {\n",
       "    border-top-left-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "    border-top-right-radius: var(--dgcv-border-radius, calc(0px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "#dgcv-panel-87d73a00 .dgcv-panel-footer {\n",
       "    border-bottom-left-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "    border-bottom-right-radius: var(--dgcv-border-radius, calc(12px - var(--dgcv-border-width, 1px)));\n",
       "}\n",
       "</style><aside class=\"dgcv-panel\"><div class=\"dgcv-panel-head\"><h3 class=\"dgcv-panel-title\">Levi decomposition</h3></div><hr class=\"dgcv-panel-rule\"/><div class=\"dgcv-panel-body\" style=\"margin-left: 0; padding-left: 0; padding-right: 0; overflow: hidden; min-width: 0;\"><div style=\"box-sizing: border-box; width: calc(100% - 1.5rem); margin: 0 0.75rem; padding: 0;\"><div class=\"dgcv-panel-primary\">$\\mathfrak{specialized}$ is simple and isomorphic to $\\mathfrak{su}(3,1)$.</div></div></div></aside></div></div>\n",
       "            </div>\n",
       "            </div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "parameter_substitutions = {tau1:-1}\n",
    "createAlgebra(subs(aut.structureData,parameter_substitutions),'specialized','Y',base_field='real')\n",
    "specialized.summary(generate_full_report=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d566d973",
   "metadata": {},
   "source": [
    "# Symmetry algebras classification\n",
    "\n",
    "This section analyzes the final special cases in the case tree above, and partitions them into further special cases on which their symmetry algebra isomorphism classes are constant."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3c85acf1",
   "metadata": {},
   "source": [
    "## helper functions\n",
    "\n",
    "The next cell defines several helper functions for analyzing the symmetry algebra associated with a given case."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "17f3fe7b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def build_algebra(constraints, node):\n",
    "    variables = node.other_data[\"variables\"]\n",
    "    hint = node.setting(\"simplifying_hint\", {})\n",
    "    reeb_field = subs(A, constraints)\n",
    "    general_symmetry = subs(B, constraints)\n",
    "    zeroing = {v: 0 for v in get_free_symbols(general_symmetry) if v in variables}\n",
    "\n",
    "    matrices = [\n",
    "        subs(general_symmetry, {**zeroing, v: 1}) for v in zeroing\n",
    "    ] + [reeb_field, matrix_dgcv.eye(5)]\n",
    "    if hint:\n",
    "        matrices = [simplify_dgcv(subs(mat, hint)) for mat in matrices]\n",
    "\n",
    "    alg = createAlgebra(matrices, label='alg', basis_labels='X',\n",
    "                        process_matrix_rep=True, base_field=\"real\",\n",
    "                        forgo_vmf_registry=True, return_created_object=True)\n",
    "    ideal = alg.subspace(alg.basis[-2:])\n",
    "    return algebra_tools.quotient_by_ideal(alg, ideal, label='aut',\n",
    "                                           basis_labels='e', register_in_vmf=False)\n",
    "\n",
    "\n",
    "def analyze(aut, node):\n",
    "    _ = aut.summary(generate_full_report=True, return_displayable=True, plain_text=True)\n",
    "    return {\"dim.\": aut.dimension, \"algebra\": aut.Levi_decomposition_report()}\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4acf45f8",
   "metadata": {},
   "source": [
    "## Branching analysis for symmetry isomorphism classes\n",
    "\n",
    "Now we will set up another `dgcv.case_tree` object, called `symmetry_algebra_tree`. It will have the same parameters used throughout this notebook, and this time the top leve branching will be the partition of parameter space into the final special cases of the branching analysis in the sections above. \n",
    "\n",
    "Then in this section, we will derive the further partitioning of these special cases into strata of the parameter space along which symmetry algebras are constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "2c7c31db",
   "metadata": {},
   "outputs": [],
   "source": [
    "symmetry_algebra_tree = case_tree.seeded_from(\n",
    "    case,\n",
    "    variables=None,\n",
    "    subject=build_algebra,\n",
    "    profile=analyze,\n",
    "    other_data={\"variables\": case.system_variables},\n",
    "    label=r\"moduli stratfication by $\\mathfrak{aut}$\"\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e051154",
   "metadata": {},
   "source": [
    "The above line created another `dgcv.case_tree` object labeled `symmetry_algebra_tree`, seeded with subcases coming from the tree leaves of the previous branching analysis tree `case` that we built. The new tree structure carries the system parameters $(a,X,r)$, and we can add further special subcases to it by specifying constraints on the prameters.\n",
    "\n",
    "It will be useful to investigate what the (parameterized) symmetry algebras are under a given case's parameter constraints, and we will use the subcase method `specialized` to return those algebras. (syntax note: `specialized` refers to the subject being studied, an algebra in this case, speciallized to a subcase's parameter constraints)."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "246ad86d",
   "metadata": {},
   "source": [
    "### Final branching in case a.2.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "42eef183",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (15 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 15\n",
      "  - Parameters: tau1\n",
      "  - Lie algebra: true\n",
      "  - special properties: simple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, ..., e10, e11, e12, e13, e14, e15>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, ..., 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(4,C)\n",
      "  - The algebra is simple, with complexification isomorphic to sl(4,C).\n",
      "      - rank: 3\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1\n",
      "  - From simple subalgebras: tau1\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.a_2_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63fc2a7e",
   "metadata": {},
   "source": [
    "The \"Parameter space singularities\" section of that summary indicates that $\\tau_1=0$ is where the computed properties of the algebra may be invalid. So we should seperately study the algebra both at $\\tau_1=0$ and in each region bounded by the singularity loci.\n",
    "\n",
    "It will be enough, in fact, to only sample one point from each open strata in the parameter space and evaluate there. To confirm this rigorously one must carefully investigate parameter dependence of the algebra's invariants, although we omit that detailed case-by-case verification from most of this notebook. But to provide an example, we will demonstrate it for case a.2.1.\n",
    "\n",
    "The report above tells us the algebra is a real form of $\\mathfrak{sl}(4,\\mathbb{C})$ away from its singularity loci. Computing the signature of its killing form will therefore lead to its classification:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "e059f8d0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "eigenvalue: -2,          multiplicity: 1\n",
      "eigenvalue: -8,          multiplicity: 2\n",
      "eigenvalue: -64*tau1,          multiplicity: 6\n",
      "eigenvalue: -16,          multiplicity: 6\n"
     ]
    }
   ],
   "source": [
    "killing_form_matrix = algebra_tools.killing_form(special_case_algebra)\n",
    "for eigv, multi in killing_form_matrix._eigenvals_dict_by_engine().items():\n",
    "    print(f'eigenvalue: {eigv},          multiplicity: {multi}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "df19572c",
   "metadata": {},
   "source": [
    "From the killing form spectrum (and previous \"summary\" report), we see that the symmetry algebra is the compact real form in $\\mathfrak{sl}(4,\\mathbb{C})$ when $\\tau_1>0$ and $\\mathfrak{su}(3,1)$ when $\\tau_1<0$. The $\\tau_1=0$ has to be studied independently, and one finds that it is the symmetry algebra of the flat Kähler structure.\n",
    "\n",
    "We can add these 3 subcases to case tree, which has a alreadt has a method for verifying isomorphism classes of the algebras on the strata:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "8052bcbc",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1]\n",
    "symmetry_algebra_tree.a_2_1.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1}\n",
    "    )\n",
    "symmetry_algebra_tree.a_2_1.sampled_subcase(\"zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 0})\n",
    "symmetry_algebra_tree.a_2_1.sampled_subcase(\"positive\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1})\n",
    "\n",
    "# # uncomment the following for a brief summary of the algebra's properties \n",
    "# # (real forms of simple ideals in maximal semisimple compliment and\n",
    "# # dimension of radical):\n",
    "# symmetry_algebra_tree.a_2_1.tree_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "061c58ef",
   "metadata": {},
   "source": [
    "Hence, the moduli space strata given by the parameter constraints of case a.2.1 together with either $\\tau_1<0$, $\\tau_1=0$, or $\\tau_1>0$ have constant symmetry algebra of respective types $\\mathfrak{su}(3,1)$, $\\mathfrak{su}(3)\\ltimes [\\text{7-d. sovable}]$, or $\\mathfrak{su}(4)$. The non-semisimple one is from the Kähler flat structure.\n",
    "\n",
    "The remaining cases in this notebook will be added to tree below, but we include less exposition because the process is similar for each one."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "532f25da",
   "metadata": {},
   "source": [
    "### Final branching in case a.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "1e42cb7f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 2\n",
      "  - basis: <e2, e3 + e4>\n",
      "Levi decomposition:\n",
      "  - su(2)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e3 - e4, e5>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <e2, e3 + e4>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e2, e3 + e4>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e2, e3 + e4>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.a_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aaaa2d3d",
   "metadata": {},
   "source": [
    "There are no singularities, so this case is already complete."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "93b841ba",
   "metadata": {},
   "source": [
    "### Final branching in case a.2.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "cc57cff4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (9 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 9\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7, e8, e9>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 1\n",
      "  - basis: <e2 + e5 + e7>\n",
      "Levi decomposition:\n",
      "  - su(3)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 8 dimensional\n",
      "          basis: <e1, e2 - 1/2 * e5 - 1/2 * e7, e3, e4, -2 * e5 + e2 + e7, e6, e8, e9>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <e2 + e5 + e7>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e2 + e5 + e7>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e2 + e5 + e7>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.a_2_2.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "166dfb58",
   "metadata": {},
   "source": [
    "### Final branching in case b.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "dd0b88da",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (3 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 3\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3>\n",
      "  - grading: [(0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 3\n",
      "  - basis: <e1, e2, e3>\n",
      "Levi decomposition:\n",
      "  - [3-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_1_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f63b61e",
   "metadata": {},
   "source": [
    "### Final branching in case b.2.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "8f864231",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (3 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 3\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3>\n",
      "  - grading: [(0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 3\n",
      "  - basis: <e1, e2, e3>\n",
      "Levi decomposition:\n",
      "  - [3-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_2_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8cc41f88",
   "metadata": {},
   "source": [
    "### Final branching in case b.3.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "e47172bc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 2\n",
      "  - basis: <e2, e3 + e5>\n",
      "Levi decomposition:\n",
      "  - su(2)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e3 - e5, e4>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <e2, e3 + e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e2, e3 + e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e2, e3 + e5>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_3_1_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de8fdbc7",
   "metadata": {},
   "source": [
    "### Final branching in case b.3.1.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "4037ad5f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (9 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 9\n",
      "  - Parameters: tau1, a3, r\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7, e8, e9>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(3,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 8 dimensional\n",
      "          basis: <e1, e2, e3, e4 - (tau1^6 + 12*a3^2*tau1^3 + 3*r*tau1^4 + 12*a3^2*r*tau1 + 3*r^2*tau1^2 + r^3)/((tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2)*a3*((tau1^6 + 12*a3^2*tau1^3 + 3*r*tau1^4 + 12*a3^2*r*tau1 + 3*r^2*tau1^2 + r^3)/((tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2)*(tau1^2 + r)) - 3)) * e5 - (tau1^6 + 12*a3^2*tau1^3 + 3*r*tau1^4 + 12*a3^2*r*tau1 + 3*r^2*tau1^2 + r^3)/((tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2)*a3*((tau1^6 + 12*a3^2*tau1^3 + 3*r*tau1^4 + 12*a3^2*r*tau1 + 3*r^2*tau1^2 + r^3)/((tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2)*(tau1^2 + r)) - 3)) * e9, -(tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2)*(tau1^2 + r)*((tau1^4 + 2*r*tau1^2 + r^2)/(tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2) - 3)/((tau1^4 + 2*r*tau1^2 + r^2)*a3) * e5 + e4 - (tau1^2 + r)/a3 * e9, e6, e7, e8>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <-a3/(tau1^2 + r) * e4 + e5 + e9>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <-a3/(tau1^2 + r) * e4 + e5 + e9>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <-a3/(tau1^2 + r) * e4 + e5 + e9>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: -12*tau1^4 - 48*a3^2*tau1 - 24*r*tau1^2 - 12*r^2\n",
      "  - From Levi decomposition: -12*tau1^4 - 48*a3^2*tau1 - 24*r*tau1^2 - 12*r^2, a3, tau1^2 + r\n",
      "  - From simple subalgebras: tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2, 8*tau1^2 + 8*r, a3\n",
      "  - From structure coefficients: a3\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_3_1_2.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dde36a4f",
   "metadata": {},
   "source": [
    "Since this case already includes assumptions that $a_3\\neq0$ and $r\\neq-\\tau_1$, 3 of the 4 reported singularities are not relevant. To isolate non-spurious singularities, we can look at the spectrum of the killing form:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "b1bda425",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "eigenvalue: -6,          multiplicity: 1\n",
      "eigenvalue: -2*(2*tau1^4 + 4*r*tau1^2 + a3^2 + 2*r^2)/a3^2,          multiplicity: 1\n",
      "eigenvalue: -12*(tau1^4 + 4*a3^2*tau1 + 2*r*tau1^2 + r^2)/a3^2,          multiplicity: 4\n",
      "eigenvalue: -12,          multiplicity: 2\n",
      "eigenvalue: 0,          multiplicity: 1\n"
     ]
    }
   ],
   "source": [
    "killing_form_matrix = algebra_tools.killing_form(special_case_algebra)\n",
    "for eigv, multi in killing_form_matrix._eigenvals_dict_by_engine().items():\n",
    "    print(f'eigenvalue: {simplify(eigv)},          multiplicity: {multi}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eea882a6",
   "metadata": {},
   "source": [
    "The eigenvalue of multiplicity 4 is the only one whose sign depends on parameters, so we have 3 cases depending on whether that eigenvalue is negative, zero, or positive:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "83e2b35d",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[(r+tau1**2)**2 + 4*a3**2*tau1]\n",
    "symmetry_algebra_tree.b_3_1_2.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({r: 299/100, tau1: -1/10, a3: 5})\n",
    "    )\n",
    "symmetry_algebra_tree.b_3_1_2.sampled_subcase(\"zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={r: 3, tau1: -1, a3: 2})\n",
    "symmetry_algebra_tree.b_3_1_2.sampled_subcase(\"positive\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({r: 11/4, tau1: -3/2, a3: 2}))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87986aa2",
   "metadata": {},
   "source": [
    "### Final branching in case b.4.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "8de0374e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (11 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 11\n",
      "  - Parameters: tau1\n",
      "  - Lie algebra: true\n",
      "  - special properties: semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7, e8, e9, e10, e11>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⊕sl(3,C)\n",
      "  - The complexified algebra is a direct sum of the following simple ideals:\n",
      "      - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "          basis: <e3, e5, e9>\n",
      "      - Ideal 2: dim=8, rank=2, complexified type sl(3,C)\n",
      "          basis: <e1, e2, e4, e6, e7, e8, e10, e11>\n",
      "Simple ideals in semisimple complement:\n",
      "  - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e3, e5, e9>\n",
      "  - Ideal 2: dim=8, rank=2, complexified type sl(3,C)\n",
      "      basis: <e1, e2, e4, e6, e7, e8, e10, e11>\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1\n",
      "  - From simple subalgebras: tau1\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_4_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "778685b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1]\n",
    "symmetry_algebra_tree.b_4_1_1.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1})\n",
    "symmetry_algebra_tree.b_4_1_1.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "38a3595c",
   "metadata": {},
   "source": [
    "### Final branching in case b.4.1.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "761a8779",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (9 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 9\n",
      "  - Parameters: tau1, tau3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7, e8, e9>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(3,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 8 dimensional\n",
      "          basis: <e1, e2, e3, e4 + 1/6*(tau1 + tau3)/tau1 * e7, e5, e6, e8, 6*tau1/(tau1 + tau3) * e9 + e7>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <e7>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e7>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e7>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1, tau1 + tau3\n",
      "  - From simple subalgebras: tau1, -tau1 - tau3\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_4_1_2.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "262ab38e",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1,tau1+tau3]\n",
    "symmetry_algebra_tree.b_4_1_2.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: -2})\n",
    "symmetry_algebra_tree.b_4_1_2.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: 2})\n",
    "symmetry_algebra_tree.b_4_1_2.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: -2})\n",
    "symmetry_algebra_tree.b_4_1_2.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: 2})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b034aab",
   "metadata": {},
   "source": [
    "### Final branching in case b.4.1.3\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "0c241e7c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (7 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 7\n",
      "  - Parameters: tau1, tau3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 6 dimensional\n",
      "          basis: <e2, e3, 4*tau3/(tau1 + tau3) * e6 + e4 + e7, e1, e4 - e7, e5>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <e4 + e7>\n",
      "Simple ideals in semisimple complement:\n",
      "  - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e2, e3, 4*tau3/(tau1 + tau3) * e6 + e4 + e7>\n",
      "  - Ideal 2: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e1, e4 - e7, e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e4 + e7>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e4 + e7>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: tau3\n",
      "  - From Levi decomposition: tau3, tau1 + tau3\n",
      "  - From simple subalgebras: tau3, 4*tau1 + 4*tau3\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_4_1_3.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "736891be",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau3]\n",
    "symmetry_algebra_tree.b_4_1_3.sampled_subcase(\"negative\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau3: -1})\n",
    "symmetry_algebra_tree.b_4_1_3.sampled_subcase(\"zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau3: 0})\n",
    "symmetry_algebra_tree.b_4_1_3.sampled_subcase(\"positive\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau3: 1})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ada1bb1e",
   "metadata": {},
   "source": [
    "### Final branching in case b.4.1.4\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "id": "e6a52a57",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 2\n",
      "  - basis: <e3, e4 + e5>\n",
      "Levi decomposition:\n",
      "  - su(2)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e2, e4 - e5>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <e3, e4 + e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e3, e4 + e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e3, e4 + e5>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.b_4_1_4.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "71dab3e7",
   "metadata": {},
   "source": [
    "### Final branching in case c.1.1.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "3647af18",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (3 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 3\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3>\n",
      "  - grading: [(0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 3\n",
      "  - basis: <e1, e2, e3>\n",
      "Levi decomposition:\n",
      "  - [3-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_1_1_1_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "38a4189f",
   "metadata": {},
   "source": [
    "### Final branching in case c.2.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "d283949c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Parameters: tau3, tau1, a1, tau2, a2\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 2\n",
      "  - basis: <1/2*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)/(a1*(tau2 - tau3)) * e2 + e4, -(a2*tau1 - a2*tau3)/(a1*(tau2 - tau3)) * e2 + e5>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e2 + 2*(2*a1*tau1^2*tau2^2*tau3 - 4*a1*tau1^2*tau2*tau3^2 - 4*a1*tau1*tau2^2*tau3^2 + 2*a1*tau1^2*tau3^3 + 8*a1*tau1*tau2*tau3^3 + 2*a1*tau2^2*tau3^3 - 4*a1*tau1*tau3^4 - 4*a1*tau2*tau3^4 + 2*a1*tau3^5 + a1*a2^2*tau1^2 + a1^3*tau2^2 - 2*a1*a2^2*tau1*tau3 - 2*a1^3*tau2*tau3 + a1^3*tau3^2 + a1*a2^2*tau3^2)/((tau1^2*tau2^2*tau3 - 2*tau1^2*tau2*tau3^2 - 2*tau1*tau2^2*tau3^2 + tau1^2*tau3^3 + 4*tau1*tau2*tau3^3 + tau2^2*tau3^3 - 2*tau1*tau3^4 - 2*tau2*tau3^4 + tau3^5 + a2^2*tau1^2 + a1^2*tau2^2 - 2*a2^2*tau1*tau3 - 2*a1^2*tau2*tau3 + a1^2*tau3^2 + a2^2*tau3^2)*(tau1 - tau3)*((a2*tau1 - a2*tau3)*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)*a2/((tau1^2*tau2^2*tau3 - 2*tau1^2*tau2*tau3^2 - 2*tau1*tau2^2*tau3^2 + tau1^2*tau3^3 + 4*tau1*tau2*tau3^3 + tau2^2*tau3^3 - 2*tau1*tau3^4 - 2*tau2*tau3^4 + tau3^5 + a2^2*tau1^2 + a1^2*tau2^2 - 2*a2^2*tau1*tau3 - 2*a1^2*tau2*tau3 + a1^2*tau3^2 + a2^2*tau3^2)*(tau2 - tau3)) + (2*a1*tau1^2*tau2^2*tau3 - 4*a1*tau1^2*tau2*tau3^2 - 4*a1*tau1*tau2^2*tau3^2 + 2*a1*tau1^2*tau3^3 + 8*a1*tau1*tau2*tau3^3 + 2*a1*tau2^2*tau3^3 - 4*a1*tau1*tau3^4 - 4*a1*tau2*tau3^4 + 2*a1*tau3^5 + a1*a2^2*tau1^2 + a1^3*tau2^2 - 2*a1*a2^2*tau1*tau3 - 2*a1^3*tau2*tau3 + a1^3*tau3^2 + a1*a2^2*tau3^2)*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)/((tau1^2*tau2^2*tau3 - 2*tau1^2*tau2*tau3^2 - 2*tau1*tau2^2*tau3^2 + tau1^2*tau3^3 + 4*tau1*tau2*tau3^3 + tau2^2*tau3^3 - 2*tau1*tau3^4 - 2*tau2*tau3^4 + tau3^5 + a2^2*tau1^2 + a1^2*tau2^2 - 2*a2^2*tau1*tau3 - 2*a1^2*tau2*tau3 + a1^2*tau3^2 + a2^2*tau3^2)*a1*(tau1 - tau3)*(tau2 - tau3)) - 2)) * e4 - (tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)*a1*a2/((tau1^2*tau2^2*tau3 - 2*tau1^2*tau2*tau3^2 - 2*tau1*tau2^2*tau3^2 + tau1^2*tau3^3 + 4*tau1*tau2*tau3^3 + tau2^2*tau3^3 - 2*tau1*tau3^4 - 2*tau2*tau3^4 + tau3^5 + a2^2*tau1^2 + a1^2*tau2^2 - 2*a2^2*tau1*tau3 - 2*a1^2*tau2*tau3 + a1^2*tau3^2 + a2^2*tau3^2)*((a2*tau1 - a2*tau3)*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)*a2/((tau1^2*tau2^2*tau3 - 2*tau1^2*tau2*tau3^2 - 2*tau1*tau2^2*tau3^2 + tau1^2*tau3^3 + 4*tau1*tau2*tau3^3 + tau2^2*tau3^3 - 2*tau1*tau3^4 - 2*tau2*tau3^4 + tau3^5 + a2^2*tau1^2 + a1^2*tau2^2 - 2*a2^2*tau1*tau3 - 2*a1^2*tau2*tau3 + a1^2*tau3^2 + a2^2*tau3^2)*(tau2 - tau3)) + (2*a1*tau1^2*tau2^2*tau3 - 4*a1*tau1^2*tau2*tau3^2 - 4*a1*tau1*tau2^2*tau3^2 + 2*a1*tau1^2*tau3^3 + 8*a1*tau1*tau2*tau3^3 + 2*a1*tau2^2*tau3^3 - 4*a1*tau1*tau3^4 - 4*a1*tau2*tau3^4 + 2*a1*tau3^5 + a1*a2^2*tau1^2 + a1^3*tau2^2 - 2*a1*a2^2*tau1*tau3 - 2*a1^3*tau2*tau3 + a1^3*tau3^2 + a1*a2^2*tau3^2)*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)/((tau1^2*tau2^2*tau3 - 2*tau1^2*tau2*tau3^2 - 2*tau1*tau2^2*tau3^2 + tau1^2*tau3^3 + 4*tau1*tau2*tau3^3 + tau2^2*tau3^3 - 2*tau1*tau3^4 - 2*tau2*tau3^4 + tau3^5 + a2^2*tau1^2 + a1^2*tau2^2 - 2*a2^2*tau1*tau3 - 2*a1^2*tau2*tau3 + a1^2*tau3^2 + a2^2*tau3^2)*a1*(tau1 - tau3)*(tau2 - tau3)) - 2)) * e5, e3>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <1/2*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)/(a1*(tau2 - tau3)) * e2 + e4, -(a2*tau1 - a2*tau3)/(a1*(tau2 - tau3)) * e2 + e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <1/2*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)/(a1*(tau2 - tau3)) * e2 + e4, -(a2*tau1 - a2*tau3)/(a1*(tau2 - tau3)) * e2 + e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <1/2*(tau1*tau2 - tau1*tau3 - tau2*tau3 + tau3^2)/(a1*(tau2 - tau3)) * e2 + e4, -(a2*tau1 - a2*tau3)/(a1*(tau2 - tau3)) * e2 + e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: -32*tau1^2*tau2^2*tau3 + 64*tau1^2*tau2*tau3^2 + 64*tau1*tau2^2*tau3^2 - 32*tau1^2*tau3^3 - 128*tau1*tau2*tau3^3 - 32*tau2^2*tau3^3 + 64*tau1*tau3^4 + 64*tau2*tau3^4 - 32*tau3^5 - 32*a2^2*tau1^2 - 32*a1^2*tau2^2 + 64*a2^2*tau1*tau3 + 64*a1^2*tau2*tau3 - 32*a1^2*tau3^2 - 32*a2^2*tau3^2\n",
      "  - From Levi decomposition: -32*tau1^2*tau2^2*tau3 + 64*tau1^2*tau2*tau3^2 + 64*tau1*tau2^2*tau3^2 - 32*tau1^2*tau3^3 - 128*tau1*tau2*tau3^3 - 32*tau2^2*tau3^3 + 64*tau1*tau3^4 + 64*tau2*tau3^4 - 32*tau3^5 - 32*a2^2*tau1^2 - 32*a1^2*tau2^2 + 64*a2^2*tau1*tau3 + 64*a1^2*tau2*tau3 - 32*a1^2*tau3^2 - 32*a2^2*tau3^2, tau1 - tau3, a2, a1, tau2 - tau3\n",
      "  - From simple subalgebras: 4*tau1^2*tau2^2*tau3 - 8*tau1^2*tau2*tau3^2 - 8*tau1*tau2^2*tau3^2 + 4*tau1^2*tau3^3 + 16*tau1*tau2*tau3^3 + 4*tau2^2*tau3^3 - 8*tau1*tau3^4 - 8*tau2*tau3^4 + 4*tau3^5 + 4*a2^2*tau1^2 + 4*a1^2*tau2^2 - 8*a2^2*tau1*tau3 - 8*a1^2*tau2*tau3 + 4*a1^2*tau3^2 + 4*a2^2*tau3^2, a1\n",
      "  - From structure coefficients: tau1 - tau3, tau2 - tau3\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_2_1_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87ca5ed4",
   "metadata": {},
   "source": [
    "Notice there are two longer expressions among the parameter space singularities in addition to $\\tau_1 - \\tau_3$, $a_1$, $a_2$, $\\tau_2 - \\tau_3$, which are all nonzero by assumption. The longer expressions are rational with numerators of the form \n",
    "$$\n",
    "2 {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2},\n",
    "\\quad\n",
    "2 {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2}.\n",
    "$$\n",
    "Notice how the assumed nonzeros $\\tau_1 - \\tau_3$, $a_1$, $a_2$, $\\tau_2 - \\tau_3$ all appear squared, and this results in no branching behavior hinging on signs of $\\tau_1 - \\tau_3$, $a_1$, $a_2$, and $\\tau_2 - \\tau_3$. That is something one must check (and can easily check do with the tools in this notebook), but omit it presently because it adds an enormous amount of nearly redundant subcases to this notebook's final branching analysis (specifically 80 subcases from this branch c.2.1.1.1 instead of just 5).\n",
    "\n",
    "Notice also that this two singularities differ by \n",
    "$$\n",
    "a_2^2(\\tau_1-\\tau_3)^2+a_1^2(\\tau_2-\\tau_3)^2,\n",
    "$$\n",
    "which is positive. So the second singularity is stricly less than the first one. Branching cases we need to consider depend on the ordered sign pairs of these singularites $(<,<)$, $(0,<)$, $(>,<)$, $(>,0)$, and $(>,>)$:\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "id": "82d413c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "p, q = tau1 - tau3, tau2 - tau3\n",
    "singularities = [2*tau3*p**2*q**2 + 2*a2**2*p**2 + 2*a1**2*q**2,2*tau3*p**2*q**2 + a2**2*p**2 + a1**2*q**2]\n",
    "symmetry_algebra_tree.c_2_1_1_1.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:-3, tau2:-5, tau3:-1/3, a1:1/3, a2:2}))\n",
    "symmetry_algebra_tree.c_2_1_1_1.sampled_subcase(\"zero_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1: -1/4, tau2: 3/4, tau3: -5/4, a1: 1, a2: 1}))\n",
    "symmetry_algebra_tree.c_2_1_1_1.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:-5/2, tau2:-12, tau3:-3, a1:-1, a2:-11/3}))\n",
    "symmetry_algebra_tree.c_2_1_1_1.sampled_subcase(\"plus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1: 3/8, tau2: 11/8, tau3: -5/8, a1: 1, a2: 1}))\n",
    "symmetry_algebra_tree.c_2_1_1_1.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:3, tau2:8, tau3:2, a1:-12, a2:2/3}))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce6a27b9",
   "metadata": {},
   "source": [
    "In the end, the branching behavior depends only on the first singularity."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ca66d245",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1214aab7",
   "metadata": {},
   "source": [
    "This case has an assumption\n",
    "$$\n",
    "a_1=\\frac{1}{2} \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}},\n",
    "$$\n",
    "which implicitly assumes the radical there is real. To help the program navigate this implicit assumption, we need to change variables\n",
    "$$\n",
    "\\tau_{1} = \\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}, \\quad \\tau_{2} = -\\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}},\\quad\\text{and}\\quad \\tau_{3} = \\frac{1}{2} \\, X_{1} - \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}\n",
    "$$\n",
    "with an assumption $X_3$ is positive (which the program can understand). So we will switch to these coordinates, analyze the branches, and then switch back:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "id": "89909d76",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Update: decomposing algebra into simple ideals.\n",
      "Continuing to finish building the summary.\n",
      "\n",
      "=== Algebra Summary: aut (7 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 7\n",
      "  - Parameters: X1, X2, X3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 6 dimensional\n",
      "          basis: <((X1*X2^3 + X2*X3)/(X1^3*X2 - X1*X2^3 + (X1 - X2)*X3) + 1) * e2 + (sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X1*X2^3 + X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X1*X2*sqrt(X3)) + 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*X1*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2))) * e4 + (sqrt(2)*(X1*X2^3 + X2*X3)*sqrt(X3)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X2) + 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2))) * e6, e3, e7, e1, sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/(X1*X2*sqrt(X3)) * e4 + e2 + sqrt(2)*sqrt(X3)/X2 * e6, e5>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <1/2*sqrt(2)*X2/sqrt(X3) * e2 + X2/X1 * e4 + e6>\n",
      "Simple ideals in semisimple complement:\n",
      "  - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e2 + (sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X1*X2^3 + X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X1*X2*sqrt(X3)) + 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*X1*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2)))/((X1*X2^3 + X2*X3)/(X1^3*X2 - X1*X2^3 + (X1 - X2)*X3) + 1) * e4 + (sqrt(2)*(X1*X2^3 + X2*X3)*sqrt(X3)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X2) + 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2)))/((X1*X2^3 + X2*X3)/(X1^3*X2 - X1*X2^3 + (X1 - X2)*X3) + 1) * e6, e3, e7>\n",
      "  - Ideal 2: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e1, sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/(X1*X2*sqrt(X3)) * e4 + e2 + sqrt(2)*sqrt(X3)/X2 * e6, e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <1/2*sqrt(2)*X2/sqrt(X3) * e2 + X2/X1 * e4 + e6>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <1/2*sqrt(2)*X2/sqrt(X3) * e2 + X2/X1 * e4 + e6>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: X1^2*X2 + X3, X1 - X2, X1*X2^2 + X3\n",
      "  - From Levi decomposition: X1^2*X2 + X3, X1 - X2, X1*X2^2 + X3, X2, X3, X1^2*X2 + X1*X2^2 + X3, X1\n",
      "  - From simple subalgebras: X1^2*X2 + X3, X1*X2^2 + X3, X3, X1, X1 - X2, X1^2*X2 + X1*X2^2 + X3, X2\n",
      "  - From structure coefficients: X1, X3, X2\n"
     ]
    }
   ],
   "source": [
    "createVariables(\"X1 X2\")\n",
    "createVariables(\"X3\", assumptions={\"positive\": True})\n",
    "\n",
    "K = X3 / (X1 * X2)\n",
    "reparam = {tau1: (X1 + X2 - X3 / (X1 * X2))/2, \n",
    "    tau2: (-X1 + X2 - X3 / (X1 * X2))/2,\n",
    "    tau3: (X1 - X2 - X3 / (X1 * X2))/2}\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_1_1.add_case(\"reparameterized\", reparam, new_parameters=[X1, X2, X3], note=r\"$\\tau_{1} = \\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}, \\quad \\tau_{2} = -\\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}},\\quad\\text{and}\\quad \\tau_{3} = \\frac{1}{2} \\, X_{1} - \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}$\")\n",
    "\n",
    "special_case_algebra = symmetry_algebra_tree.c_3_1_1_1.reparameterized.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4bd59177",
   "metadata": {},
   "source": [
    "The meaningful singularities are\n",
    "$$\n",
    "X_{1}^{2} X_{2} + X_{3} = {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}\n",
    "$$\n",
    "and\n",
    "$$\n",
    "X_{1}^{2} X_{2} + X_{1} X_{2}^{2} + X_{3} = 2 {\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "fc63f68c",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities = [(tau1 - tau2)*(tau1 - 2*tau2 - tau3)*(tau1 - tau3),(tau1 - tau2 - tau3)*(tau1 - tau2)*(tau1 - tau3)]\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -1, X2: -3, X3: 2, tau1: -7/3, tau2: -4/3, tau3: 2/3}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"minus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 2, X2: -1, X3: 2, tau1: 1, tau2: -1, tau3: 2}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 1, X2: -3, X3: 2, tau1: -2/3, tau2: -5/3, tau3: 7/3}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"zero_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -2, X2: -1/2, X3: 2, tau1: -9/4, tau2: -1/4, tau3: -7/4}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"zero_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 2, X2: -1/2, X3: 2, tau1: 7/4, tau2: -1/4, tau3: 9/4}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -1, X2: 3, X3: 2, tau1: 4/3, tau2: 7/3, tau3: -5/3}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"plus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -1, X2: 2, X3: 2, tau1: 1, tau2: 2, tau3: -1}))\n",
    "symmetry_algebra_tree.c_3_1_1_1.reparameterized.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 3, X2: 1, X3: 2, tau1: 5/3, tau2: -4/3, tau3: 2/3}))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "566e0a23",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.1.2\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cf92109",
   "metadata": {},
   "source": [
    "This case requires the same change of coordinate trick as `c.3.1.1.2`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "id": "890f19ab",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Update: decomposing algebra into simple ideals.\n",
      "Continuing to finish building the summary.\n",
      "\n",
      "=== Algebra Summary: aut (7 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 7\n",
      "  - Parameters: X1, X2, X3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 6 dimensional\n",
      "          basis: <((X1*X2^3 + X2*X3)/(X1^3*X2 - X1*X2^3 + (X1 - X2)*X3) + 1) * e2 + (-sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X1*X2^3 + X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X1*X2*sqrt(X3)) - 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*X1*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2))) * e4 + (-sqrt(2)*(X1*X2^3 + X2*X3)*sqrt(X3)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X2) - 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2))) * e6, e3, e7, e1, -sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/(X1*X2*sqrt(X3)) * e4 + e2 - sqrt(2)*sqrt(X3)/X2 * e6, e5>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <-1/2*sqrt(2)*X2/sqrt(X3) * e2 + X2/X1 * e4 + e6>\n",
      "Simple ideals in semisimple complement:\n",
      "  - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e2 - (sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X1*X2^3 + X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X1*X2*sqrt(X3)) + 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*X1*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2)))/((X1*X2^3 + X2*X3)/(X1^3*X2 - X1*X2^3 + (X1 - X2)*X3) + 1) * e4 - (sqrt(2)*(X1*X2^3 + X2*X3)*sqrt(X3)/((X1^3*X2 - X1*X2^3 + (X1 - X2)*X3)*X2) + 2*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*(sqrt(2)*(2*X1^3*X2^3*X3 + X1^2*X2*X3^2 + X1*X2^2*X3^2 + X3^3)*X2/((sqrt(2)*X1*X2^3*sqrt(X3) + sqrt(2)*X2*X3^(3/2))*(X1^2*X2 + X3)*sqrt(X3)) - 2)))/((X1*X2^3 + X2*X3)/(X1^3*X2 - X1*X2^3 + (X1 - X2)*X3) + 1) * e6, e3, e7>\n",
      "  - Ideal 2: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e1, -sqrt(2)*(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3)*(X2*X3/(X1^3*X2 - X1^2*X2^2 + X1*X3 - X2*X3) + 2)/(X1*X2*sqrt(X3)) * e4 + e2 - sqrt(2)*sqrt(X3)/X2 * e6, e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <-1/2*sqrt(2)*X2/sqrt(X3) * e2 + X2/X1 * e4 + e6>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <-1/2*sqrt(2)*X2/sqrt(X3) * e2 + X2/X1 * e4 + e6>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: X1^2*X2 + X3, X1 - X2, X1*X2^2 + X3\n",
      "  - From Levi decomposition: X1^2*X2 + X3, X1 - X2, X1*X2^2 + X3, X2, X3, X1^2*X2 + X1*X2^2 + X3, X1\n",
      "  - From simple subalgebras: X1^2*X2 + X3, X1*X2^2 + X3, X3, X1, X1 - X2, X1^2*X2 + X1*X2^2 + X3, X2\n",
      "  - From structure coefficients: X1, X3, X2\n"
     ]
    }
   ],
   "source": [
    "createVariables(\"X1 X2\")\n",
    "createVariables(\"X3\", assumptions={\"positive\": True})\n",
    "\n",
    "K = X3 / (X1 * X2)\n",
    "reparam = {tau1: (X1 + X2 - X3 / (X1 * X2))/2, \n",
    "    tau2: (-X1 + X2 - X3 / (X1 * X2))/2,\n",
    "    tau3: (X1 - X2 - X3 / (X1 * X2))/2}\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_1_2.add_case(\"reparameterized\", reparam, new_parameters=[X1, X2, X3], note=r\"$\\tau_{1} = \\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}, \\quad \\tau_{2} = -\\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}},\\quad\\text{and}\\quad \\tau_{3} = \\frac{1}{2} \\, X_{1} - \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}$\")\n",
    "\n",
    "special_case_algebra = symmetry_algebra_tree.c_3_1_1_2.reparameterized.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2732dc79",
   "metadata": {},
   "source": [
    "Just like for case `c.3.1.1.2` meaningful singularities are\n",
    "$$\n",
    "X_{1}^{2} X_{2} + X_{3} = {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}\n",
    "$$\n",
    "and\n",
    "$$\n",
    "X_{1}^{2} X_{2} + X_{1} X_{2}^{2} + X_{3} = 2 {\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "id": "4d2b9be6",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities = [(tau1 - tau2)*(tau1 - 2*tau2 - tau3)*(tau1 - tau3),(tau1 - tau2 - tau3)*(tau1 - tau2)*(tau1 - tau3)]\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -1, X2: -3, X3: 2, tau1: -7/3, tau2: -4/3, tau3: 2/3}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"minus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 2, X2: -1, X3: 2, tau1: 1, tau2: -1, tau3: 2}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 1, X2: -3, X3: 2, tau1: -2/3, tau2: -5/3, tau3: 7/3}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"zero_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -2, X2: -1/2, X3: 2, tau1: -9/4, tau2: -1/4, tau3: -7/4}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"zero_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 2, X2: -1/2, X3: 2, tau1: 7/4, tau2: -1/4, tau3: 9/4}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -1, X2: 3, X3: 2, tau1: 4/3, tau2: 7/3, tau3: -5/3}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"plus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: -1, X2: 2, X3: 2, tau1: 1, tau2: 2, tau3: -1}))\n",
    "symmetry_algebra_tree.c_3_1_1_2.reparameterized.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({X1: 3, X2: 1, X3: 2, tau1: 5/3, tau2: -4/3, tau3: 2/3}))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c35e6400",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.1.3\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "id": "3d57889a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (3 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 3\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3>\n",
      "  - grading: [(0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 3\n",
      "  - basis: <e1, e2, e3>\n",
      "Levi decomposition:\n",
      "  - [3-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_3_1_1_3.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8b2f857",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.2.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "id": "7ac848f2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Parameters: tau1, r, tau2, tau3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 2\n",
      "  - basis: <1/2*(4*sqrt(2)*tau1^2*tau2 - 9*sqrt(2)*tau1*tau2^2 + 5*sqrt(2)*tau2^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau2 + sqrt(2)*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)))/(4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 - 5*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r - sqrt(-(tau2^2 + r)*(tau1 - tau2))*r) * e2 + e3, e5>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e2 + 2*sqrt(2)*(4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 - 5*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r - sqrt(-(tau2^2 + r)*(tau1 - tau2))*r)*(4*tau1*tau2 - 5*tau2^2 - r)/((8*tau1^3*tau2^2 - 28*tau1^2*tau2^3 + 33*tau1*tau2^4 - 13*tau2^5 - 4*r*tau1^2*tau2 + 10*r*tau1*tau2^2 - 6*r*tau2^3 + r^2*tau1 - r^2*tau2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - 5*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r)*(sqrt(2)*(4*sqrt(2)*tau1^2*tau2 - 9*sqrt(2)*tau1*tau2^2 + 5*sqrt(2)*tau2^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau2 + sqrt(2)*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)))*(4*tau1*tau2 - 5*tau2^2 - r)/(8*tau1^3*tau2^2 - 28*tau1^2*tau2^3 + 33*tau1*tau2^4 - 13*tau2^5 - 4*r*tau1^2*tau2 + 10*r*tau1*tau2^2 - 6*r*tau2^3 + r^2*tau1 - r^2*tau2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - 5*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r) - 4)) * e3 + 2*sqrt(2)*(4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 - 5*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r - sqrt(-(tau2^2 + r)*(tau1 - tau2))*r)*(tau1*tau2 - tau2^2 + tau1*tau3 - tau2*tau3)/((8*tau1^3*tau2^2 - 28*tau1^2*tau2^3 + 33*tau1*tau2^4 - 13*tau2^5 - 4*r*tau1^2*tau2 + 10*r*tau1*tau2^2 - 6*r*tau2^3 + r^2*tau1 - r^2*tau2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - 5*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r)*(sqrt(2)*(4*sqrt(2)*tau1^2*tau2 - 9*sqrt(2)*tau1*tau2^2 + 5*sqrt(2)*tau2^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau2 + sqrt(2)*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)))*(4*tau1*tau2 - 5*tau2^2 - r)/(8*tau1^3*tau2^2 - 28*tau1^2*tau2^3 + 33*tau1*tau2^4 - 13*tau2^5 - 4*r*tau1^2*tau2 + 10*r*tau1*tau2^2 - 6*r*tau2^3 + r^2*tau1 - r^2*tau2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - 5*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r) - 4)) * e5, e4>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <1/2*(4*sqrt(2)*tau1^2*tau2 - 9*sqrt(2)*tau1*tau2^2 + 5*sqrt(2)*tau2^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau2 + sqrt(2)*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)))/(4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 - 5*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r - sqrt(-(tau2^2 + r)*(tau1 - tau2))*r) * e2 + e3, e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <1/2*(4*sqrt(2)*tau1^2*tau2 - 9*sqrt(2)*tau1*tau2^2 + 5*sqrt(2)*tau2^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau2 + sqrt(2)*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)))/(4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 - 5*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r - sqrt(-(tau2^2 + r)*(tau1 - tau2))*r) * e2 + e3, e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <1/2*(4*sqrt(2)*tau1^2*tau2 - 9*sqrt(2)*tau1*tau2^2 + 5*sqrt(2)*tau2^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau2 + sqrt(2)*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)))/(4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 - 5*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r - sqrt(-(tau2^2 + r)*(tau1 - tau2))*r) * e2 + e3, e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: -4*tau1^2*tau2 + 9*tau1*tau2^2 - 5*tau2^3 + r*tau1 - r*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)), -16*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 + 20*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r + 4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r\n",
      "  - From Levi decomposition: -4*tau1^2*tau2 + 9*tau1*tau2^2 - 5*tau2^3 + r*tau1 - r*tau2 - sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2)), -16*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^2 + 20*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 + 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r + 4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r, 2*tau1*tau2^4 - 2*tau2^5 + 4*r*tau1*tau2^2 - 4*r*tau2^3 + 2*r^2*tau1 - 2*r^2*tau2 + 8*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2 - 10*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^2 - 2*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r\n",
      "  - From simple subalgebras: 8*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1^2*tau2^2 - 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau1*tau2^3 - 20*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau1*tau2^3 + 5*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*tau2^4 + 13*sqrt(-(tau2^2 + r)*(tau1 - tau2))*tau2^4 - 4*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r*tau1*tau2 - 4*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r*tau1*tau2 + 6*sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r*tau2^2 + 6*sqrt(-(tau2^2 + r)*(tau1 - tau2))*r*tau2^2 + sqrt(-tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2)*r^2 + sqrt(-(tau2^2 + r)*(tau1 - tau2))*r^2, -tau1*tau2^2 + tau2^3 - r*tau1 + r*tau2\n",
      "  - From structure coefficients: tau2^2 + r, tau1 - tau2\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_3_1_2_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "id": "c4557e95",
   "metadata": {},
   "outputs": [],
   "source": [
    "root1 = -tau1*tau2**2 + tau2**3 - r*tau1 + r*tau2\n",
    "root2 = -(tau2**2 + r)*(tau1 - tau2)\n",
    "singularities = [(-16*tau1**2*tau2+36*tau1*tau2**2-20*tau2**3+4*r*tau1-4*r*tau2-4*sqrt(root1)*sqrt(root2)), (-16*sqrt(root2)*tau1*tau2+4*sqrt(root1)*tau2**2+20*sqrt(root2)*tau2**2+4*sqrt(root1)*r+4*sqrt(root2)*r)]\n",
    "symmetry_algebra_tree.c_3_1_2_1.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:2, tau2:1, tau3:0, r:-3}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_1.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:1, tau2:2, tau3:0, r:-2}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_1.sampled_subcase(\"zero_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:0, tau2:-1, tau3:0, r:-3}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_1.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:-3, tau2:-2, tau3:0, r:-2}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_1.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:-1, tau2:-2, tau3:0, r:-6}))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "12356e93",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.2.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "id": "796ff683",
   "metadata": {},
   "outputs": [],
   "source": [
    "symmetry_algebra_tree.c_3_1_2_2.add_case(\"redundant\", {}, profile={\"dim.\":5,\"algebra\":\"matches subcases in c_3_1_2_1\"})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "093f2adf",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.2.3\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "id": "b2447347",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Parameters: tau1, r, tau2, tau3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 2\n",
      "  - basis: <e3, 1/2*(4*sqrt(2)*tau1^2*tau3 - 9*sqrt(2)*tau1*tau3^2 + 5*sqrt(2)*tau3^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau3 + sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)))/(4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 - 5*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r - sqrt(-(tau3^2 + r)*(tau1 - tau3))*r) * e1 + e4>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1 + 2*(4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 - 5*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r - sqrt(-(tau3^2 + r)*(tau1 - tau3))*r)*(tau1*tau2 + tau1*tau3 - tau2*tau3 - tau3^2)/((8*sqrt(2)*tau1^3*tau3^2 - 28*sqrt(2)*tau1^2*tau3^3 + 33*sqrt(2)*tau1*tau3^4 - 13*sqrt(2)*tau3^5 - 4*sqrt(2)*r*tau1^2*tau3 + 10*sqrt(2)*r*tau1*tau3^2 - 6*sqrt(2)*r*tau3^3 + sqrt(2)*r^2*tau1 - sqrt(2)*r^2*tau3 + 4*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - 5*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r)*((4*sqrt(2)*tau1^2*tau3 - 9*sqrt(2)*tau1*tau3^2 + 5*sqrt(2)*tau3^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau3 + sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)))*(4*tau1*tau3 - 5*tau3^2 - r)/(8*sqrt(2)*tau1^3*tau3^2 - 28*sqrt(2)*tau1^2*tau3^3 + 33*sqrt(2)*tau1*tau3^4 - 13*sqrt(2)*tau3^5 - 4*sqrt(2)*r*tau1^2*tau3 + 10*sqrt(2)*r*tau1*tau3^2 - 6*sqrt(2)*r*tau3^3 + sqrt(2)*r^2*tau1 - sqrt(2)*r^2*tau3 + 4*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - 5*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r) - 2)) * e3 + 2*(4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 - 5*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r - sqrt(-(tau3^2 + r)*(tau1 - tau3))*r)*(4*tau1*tau3 - 5*tau3^2 - r)/((8*sqrt(2)*tau1^3*tau3^2 - 28*sqrt(2)*tau1^2*tau3^3 + 33*sqrt(2)*tau1*tau3^4 - 13*sqrt(2)*tau3^5 - 4*sqrt(2)*r*tau1^2*tau3 + 10*sqrt(2)*r*tau1*tau3^2 - 6*sqrt(2)*r*tau3^3 + sqrt(2)*r^2*tau1 - sqrt(2)*r^2*tau3 + 4*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - 5*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r)*((4*sqrt(2)*tau1^2*tau3 - 9*sqrt(2)*tau1*tau3^2 + 5*sqrt(2)*tau3^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau3 + sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)))*(4*tau1*tau3 - 5*tau3^2 - r)/(8*sqrt(2)*tau1^3*tau3^2 - 28*sqrt(2)*tau1^2*tau3^3 + 33*sqrt(2)*tau1*tau3^4 - 13*sqrt(2)*tau3^5 - 4*sqrt(2)*r*tau1^2*tau3 + 10*sqrt(2)*r*tau1*tau3^2 - 6*sqrt(2)*r*tau3^3 + sqrt(2)*r^2*tau1 - sqrt(2)*r^2*tau3 + 4*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - 5*sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r) - 2)) * e4, e2, e5>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <e3, 1/2*(4*sqrt(2)*tau1^2*tau3 - 9*sqrt(2)*tau1*tau3^2 + 5*sqrt(2)*tau3^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau3 + sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)))/(4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 - 5*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r - sqrt(-(tau3^2 + r)*(tau1 - tau3))*r) * e1 + e4>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e3, 1/2*(4*sqrt(2)*tau1^2*tau3 - 9*sqrt(2)*tau1*tau3^2 + 5*sqrt(2)*tau3^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau3 + sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)))/(4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 - 5*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r - sqrt(-(tau3^2 + r)*(tau1 - tau3))*r) * e1 + e4>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e3, 1/2*(4*sqrt(2)*tau1^2*tau3 - 9*sqrt(2)*tau1*tau3^2 + 5*sqrt(2)*tau3^3 - sqrt(2)*r*tau1 + sqrt(2)*r*tau3 + sqrt(2)*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)))/(4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 - 5*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r - sqrt(-(tau3^2 + r)*(tau1 - tau3))*r) * e1 + e4>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: -16*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 + 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 + 20*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 + 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r + 4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r, -16*tau1^2*tau3 + 36*tau1*tau3^2 - 20*tau3^3 + 4*r*tau1 - 4*r*tau3 - 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))\n",
      "  - From Levi decomposition: -16*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 + 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^2 + 20*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 + 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r + 4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r, -16*tau1^2*tau3 + 36*tau1*tau3^2 - 20*tau3^3 + 4*r*tau1 - 4*r*tau3 - 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3)), tau1*tau3^4 - tau3^5 + 2*r*tau1*tau3^2 - 2*r*tau3^3 + r^2*tau1 - r^2*tau3 + 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3 - 5*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^2 - sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r\n",
      "  - From simple subalgebras: -tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3, 8*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1^2*tau3^2 - 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau1*tau3^3 - 20*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau1*tau3^3 + 5*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*tau3^4 + 13*sqrt(-(tau3^2 + r)*(tau1 - tau3))*tau3^4 - 4*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r*tau1*tau3 - 4*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r*tau1*tau3 + 6*sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r*tau3^2 + 6*sqrt(-(tau3^2 + r)*(tau1 - tau3))*r*tau3^2 + sqrt(-tau1*tau3^2 + tau3^3 - r*tau1 + r*tau3)*r^2 + sqrt(-(tau3^2 + r)*(tau1 - tau3))*r^2\n",
      "  - From structure coefficients: tau1 - tau3, tau3^2 + r\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_3_1_2_3.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "id": "2c8f06ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "root1 = -tau1*tau3**2+tau3**3-r*tau1+r*tau3\n",
    "root2 = -(tau3**2+r)*(tau1-tau3)\n",
    "singularities = [-16*tau1**2*tau3 + 36*tau1*tau3**2-20*tau3**3+4*r*tau1-4*r*tau3-4*sqrt(root1)*sqrt(root2),(-16*sqrt(root2)*tau1*tau3+4*sqrt(root1)*tau3**2+20*sqrt(root2)*tau3**2+4*sqrt(root1)*r+4*sqrt(root2)*r)]\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_3.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:2, tau2:0, tau3:1, r:-3}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_3.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:-3, tau2:0, tau3:-2, r:-2}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_3.sampled_subcase(\"zero_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1: 0, tau2: 5, tau3: -1, r: -3}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_3.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:1, tau2:0, tau3:2, r:-2}))\n",
    "\n",
    "symmetry_algebra_tree.c_3_1_2_3.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point=defloat({tau1:-1, tau2:0, tau3:-2, r:-6}))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e166b905",
   "metadata": {},
   "source": [
    "### Final branching in case c.3.1.2.4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "id": "243fdfd6",
   "metadata": {},
   "outputs": [],
   "source": [
    "symmetry_algebra_tree.c_3_1_2_4.add_case(\"redundant\", {}, profile={\"dim.\":5,\"algebra\":\"matches subcases in c_3_1_2_3\"})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5e98a58",
   "metadata": {},
   "source": [
    "### Final branching in case c.4.1.1.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "id": "30a951b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (7 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 7\n",
      "  - Parameters: tau1, tau3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5, e6, e7>\n",
      "  - grading: [(0, 0, 0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 6 dimensional\n",
      "          basis: <e1, e2, 4*tau1/(tau1 + tau3) * e7 + e5, e3 + 1/4*(tau1 - tau3)/tau1 * e5, e4, e6>\n",
      "      - max. solvable ideal: 1 dimensional, abelian\n",
      "          basis: <e5>\n",
      "Simple ideals in semisimple complement:\n",
      "  - Ideal 1: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e1, e2, 4*tau1/(tau1 + tau3) * e7 + e5>\n",
      "  - Ideal 2: dim=3, rank=1, complexified type sl(2,C)\n",
      "      basis: <e3 + 1/4*(tau1 - tau3)/tau1 * e5, e4, e6>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 1, <e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1, tau1 + tau3\n",
      "  - From simple subalgebras: tau1, 4*tau1 + 4*tau3\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_4_1_1_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "id": "e14af6f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1,tau1+tau3]\n",
    "symmetry_algebra_tree.c_4_1_1_1.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: -2})\n",
    "symmetry_algebra_tree.c_4_1_1_1.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: 2})\n",
    "symmetry_algebra_tree.c_4_1_1_1.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: -2})\n",
    "symmetry_algebra_tree.c_4_1_1_1.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: 2})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b54fb411",
   "metadata": {},
   "source": [
    "### Final branching in case c.4.1.2.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "0b0f8d30",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (5 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 5\n",
      "  - Parameters: tau1, tau2, tau3\n",
      "  - Lie algebra: true\n",
      "  - special properties: neither solvable nor semisimple\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3, e4, e5>\n",
      "  - grading: [(0, 0, 0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 0\n",
      "  - basis: <>\n",
      "Levi decomposition:\n",
      "  - complexified: sl(2,C)⋉[2-d. abelian]\n",
      "  - Semidirect sum of semisimple and solvable components:\n",
      "      - semisimple part: 3 dimensional\n",
      "          basis: <e1, e3, 4*tau1/(tau1 + tau3) * e4 + e2 + (tau1 + tau2)/(tau1 + tau3) * e5>\n",
      "      - max. solvable ideal: 2 dimensional, abelian\n",
      "          basis: <e2, e5>\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e2, e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 2, <e2, e5>\n",
      "  - Level 2: dimension 0, empty\n",
      "Parameter space singularities:\n",
      "  - From radical: tau1\n",
      "  - From Levi decomposition: tau1\n",
      "  - From simple subalgebras: tau1, -4*tau1 - 4*tau3\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_4_1_2_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "id": "28af8a3e",
   "metadata": {},
   "outputs": [],
   "source": [
    "singularities=[tau1,tau1+tau3]\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"minus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: -2})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"minus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: 2})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"plus_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: -2})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"plus_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: 2})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"minus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: -1,tau3: 0})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"plus_zero\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 1,tau3: 0})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"zero_plus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 0,tau3: 1})\n",
    "symmetry_algebra_tree.c_4_1_2_1.sampled_subcase(\"zero_minus\",\n",
    "    conditions_to_sample=singularities,\n",
    "    sample_point={tau1: 0,tau3: -1})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3663150b",
   "metadata": {},
   "source": [
    "### Final branching in case c.4.1.3.1\n",
    "\n",
    "We will get the case's algebra, and then apply the algebra class' `summary()` method to detect singularities in invariants used to find an algebra's isomorphism class. Singularities loci then determine what further branching is require to reach strata on which the algebra iso. class is constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "da02dfc4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=== Algebra Summary: aut (3 dimensional) ===\n",
      "Basic properties:\n",
      "  - Dimension over R: 3\n",
      "  - Lie algebra: true\n",
      "  - special properties: abelian\n",
      "Basis and grading:\n",
      "  - basis: <e1, e2, e3>\n",
      "  - grading: [(0, 0, 0)]\n",
      "Center:\n",
      "  - dimension: 3\n",
      "  - basis: <e1, e2, e3>\n",
      "Levi decomposition:\n",
      "  - [3-d. abelian]\n",
      "  - The algebra equals its own maximal solvable ideal.\n",
      "Derived series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n",
      "Lower central series of the maximal solvable ideal:\n",
      "  - Level 1: dimension 3, <e1, e2, e3>\n",
      "  - Level 2: dimension 0, empty\n"
     ]
    }
   ],
   "source": [
    "special_case_algebra = symmetry_algebra_tree.c_4_1_3_1.specialized\n",
    "special_case_algebra.summary(generate_full_report=True,plain_text=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78055935",
   "metadata": {},
   "source": [
    "# Summary of moduli space stratification by algebra isomorphism classes"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b169f0d0",
   "metadata": {},
   "source": [
    "The following line produces a full tree diagram summarizing the branching analysis above. The first time it is run will take several seconds because it is computing and identifying the symmetry algebra of every special case defined by the case tree's leaves before generating the diagram:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "id": "4fc22699",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><style>\n",
       "#tree-c5edb574 {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "\n",
       "#tree-c5edb574.tree-container {\n",
       "    padding: 20px;\n",
       "    overflow-x: auto;\n",
       "    max-width: 100%;\n",
       "    white-space: nowrap;\n",
       "    font-family: var(--dgcv-font-family, sans-serif);\n",
       "    background: transparent !important;\n",
       "    color: var(--dgcv-text-main);\n",
       "}\n",
       "\n",
       "#tree-c5edb574.tree-container ul { position: relative; padding-top: 10px; list-style-type: none; margin: 0; }\n",
       "#tree-c5edb574.tree-container li { position: relative; padding: 25px 5px 0 40px; list-style-type: none; }\n",
       "\n",
       "#tree-c5edb574.tree-container li::after {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    border-bottom: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main);\n",
       "    width: 40px; height: 52px; border-radius: 0 0 0 10px;\n",
       "}\n",
       "\n",
       "#tree-c5edb574.tree-container li:not(:last-child)::before {\n",
       "    content: \"\"; position: absolute; top: -10px; left: 0;\n",
       "    border-left: var(--dgcv-border-width, 2px) solid var(--dgcv-border-main); \n",
       "    height: 100%;\n",
       "}\n",
       "\n",
       "#tree-c5edb574.tree-container > ul > li { padding-left: 0; }\n",
       "#tree-c5edb574.tree-container > ul > li::after, #tree-c5edb574.tree-container > ul > li::before { display: none; }\n",
       "\n",
       "#tree-c5edb574 .compound-node { \n",
       "    display: inline-table;\n",
       "    border-collapse: separate;\n",
       "    border-spacing: 0;\n",
       "    position: relative; \n",
       "    z-index: 2; \n",
       "    transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s);\n",
       "    vertical-align: middle;\n",
       "    background-color: transparent !important;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .compound-node:has(label.node-label:hover) {\n",
       "    transform: var(--dgcv-hover-transform, none);\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .node-label, #tree-c5edb574 .cond-box, #tree-c5edb574 .complete-msg, #tree-c5edb574 .note-msg, #tree-c5edb574 .fold-count {\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main);\n",
       "    box-shadow: var(--dgcv-table-shadow, none);\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .node-label, #tree-c5edb574 .cond-box, #tree-c5edb574 .complete-msg, #tree-c5edb574 .fold-count {\n",
       "    display: table-cell;\n",
       "    padding: 8px 15px;\n",
       "    vertical-align: middle;\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-box { padding: 0; vertical-align: top; }\n",
       "\n",
       "#tree-c5edb574 .cond-compartment {\n",
       "    position: relative;\n",
       "    padding: 7px 14px 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-compartment::before {\n",
       "    content: \"corollaries\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    margin-right: min(2px, var(--dgcv-border-width, 1px));\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-compartment + .cond-compartment {\n",
       "    border-top-style: solid;\n",
       "    border-top-color: var(--dgcv-border-main);\n",
       "    border-top-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-chip {\n",
       "    --computed-border-width: min(2px, var(--dgcv-border-width, 1px));\n",
       "    position: absolute;\n",
       "    top: 0;\n",
       "    left: 6px;\n",
       "    transform: translateY(-50%);\n",
       "    padding: 0 5px;\n",
       "    font-size: 8px;\n",
       "    font-style: normal;\n",
       "    line-height: 1.2;\n",
       "    letter-spacing: 0.5px;\n",
       "    text-transform: lowercase;\n",
       "    white-space: nowrap;\n",
       "    background: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: min(4px, var(--dgcv-border-radius, 12px));\n",
       "}\n",
       "#tree-c5edb574 .cond-chip::before {\n",
       "    content: \"\";\n",
       "    position: absolute;\n",
       "    top: calc(-1 * var(--computed-border-width));\n",
       "    left: calc(-1 * var(--computed-border-width));\n",
       "    right: calc(-1 * var(--computed-border-width));\n",
       "    bottom: 50%;\n",
       "    box-sizing: border-box;\n",
       "    border-style: solid;\n",
       "    border-color: var(--dgcv-border-main);\n",
       "    border-width: var(--computed-border-width);\n",
       "    border-bottom: none;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    border-radius: \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        calc(min(4px, var(--dgcv-border-radius, 12px)) + var(--computed-border-width)) \n",
       "        0 0;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-content, #tree-c5edb574 .cell-content {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "    overflow-x: auto;\n",
       "    overflow-y: hidden;\n",
       "    padding-bottom: 6px;\n",
       "    scrollbar-width: none;\n",
       "    -ms-overflow-style: none;\n",
       "    background-image:\n",
       "        linear-gradient(to right, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to left, var(--dgcv-fade-bg, var(--dgcv-bg-surface)), transparent),\n",
       "        linear-gradient(to right, rgba(128, 128, 128, 0.35), transparent),\n",
       "        linear-gradient(to left, rgba(128, 128, 128, 0.35), transparent);\n",
       "    background-position: left center, right center, left center, right center;\n",
       "    background-repeat: no-repeat;\n",
       "    background-size: 24px 100%, 24px 100%, 10px 100%, 10px 100%;\n",
       "    background-attachment: local, local, scroll, scroll;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-content::-webkit-scrollbar,\n",
       "#tree-c5edb574 .cell-content::-webkit-scrollbar { display: none; }\n",
       "\n",
       "#tree-c5edb574 .cond-content { font-size: 12px; }\n",
       "\n",
       "#tree-c5edb574 .cell-content { white-space: pre-line; }\n",
       "\n",
       "#tree-c5edb574 .complete-msg .cell-content { --dgcv-fade-bg: var(--dgcv-bg-alt); }\n",
       "\n",
       "#tree-c5edb574 .complete-msg { padding-bottom: 2px; }\n",
       "\n",
       "#tree-c5edb574 .node-label, #tree-c5edb574 .complete-msg {\n",
       "    max-width: var(--dgcv-node-content-max-width, min(420px, 60vw));\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .complete-msg { position: relative; }\n",
       "\n",
       "#tree-c5edb574 .sample-chip {\n",
       "    white-space: normal;\n",
       "    text-align: center;\n",
       "    line-height: 1.15;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .complete-msg:has(.sample-chip) { padding-top: 14px; }\n",
       "\n",
       "#tree-c5edb574 .complete-msg:has(.sample-chip)::before {\n",
       "    content: \"via numeric\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .node-label {\n",
       "    font-weight: bold; \n",
       "    font-size: 14px; \n",
       "    background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "    color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "    text-shadow: var(--dgcv-text-shadow, none);\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .root-wrapper .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0 0; \n",
       "}\n",
       "#tree-c5edb574 .root-wrapper:has(.note-msg) .node-label { \n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 0; \n",
       "}\n",
       "\n",
       "#tree-c5edb574 .cond-box {\n",
       "    font-size: 12px; \n",
       "    font-style: italic;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .compound-node:not(:has(.complete-msg)) .cond-box {\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .compound-node:has(.note-msg):not(:has(.complete-msg)) .cond-box {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .complete-msg {\n",
       "    font-size: 11px; \n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .compound-node:has(.note-msg) .complete-msg { border-radius: 0 var(--dgcv-border-radius, 12px) 0 0; }\n",
       "\n",
       "#tree-c5edb574 .note-msg {\n",
       "    display: table-caption;\n",
       "    caption-side: bottom;\n",
       "    padding: 4px 12px 0;\n",
       "    font-size: 10px; \n",
       "    background-color: var(--dgcv-bg-surface);\n",
       "    color: var(--dgcv-text-heading);\n",
       "    border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "    border-top: none;\n",
       "    border-radius: 0 0 var(--dgcv-border-radius, 12px) 0;\n",
       "    border-image: var(--dgcv-border-image, none);\n",
       "    white-space: normal;\n",
       "    word-wrap: break-word;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .compound-node:not(:has(.complete-msg)) .note-msg {\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 label.node-label:hover {\n",
       "    background: var(--dgcv-bg-hover);\n",
       "    background-color: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "    border-color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-c5edb574 label.node-label:hover .cond-chip {\n",
       "    background: var(--dgcv-bg-hover) !important;\n",
       "    color: var(--dgcv-text-hover) !important;\n",
       "}\n",
       "#tree-c5edb574 label.node-label:hover .cond-chip::before {\n",
       "    border-color: var(--dgcv-text-hover);\n",
       "}\n",
       "#tree-c5edb574 .children-ul { margin-left: 10px; }\n",
       "\n",
       "#tree-c5edb574 .tree-toggle {\n",
       "    position: absolute;\n",
       "    opacity: 0;\n",
       "    width: 0;\n",
       "    height: 0;\n",
       "    margin: 0;\n",
       "    padding: 0;\n",
       "    border: none;\n",
       "    pointer-events: none;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 label.node-label { cursor: pointer; }\n",
       "\n",
       "#tree-c5edb574 .node-label { position: relative; }\n",
       "\n",
       "#tree-c5edb574 .node-label::after {\n",
       "    content: \"case\";\n",
       "    display: block;\n",
       "    height: 0;\n",
       "    visibility: hidden;\n",
       "    white-space: nowrap;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    letter-spacing: 0.5px;\n",
       "    padding: 0 5px;\n",
       "    margin-left: 6px;\n",
       "    box-sizing: content-box;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 label.node-label::before {\n",
       "    content: \"\\25be\";\n",
       "    position: absolute;\n",
       "    top: 7px;\n",
       "    left: 6px;\n",
       "    font-size: 8px;\n",
       "    font-weight: normal;\n",
       "    line-height: 1;\n",
       "    opacity: 0.8;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:checked + .compound-node label.node-label::before {\n",
       "    content: \"\\25b8\";\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .node-chip {\n",
       "    font-weight: normal;\n",
       "    text-shadow: none;\n",
       "    z-index: 3;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .node-phantom { visibility: hidden; }\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:focus-visible + .compound-node label.node-label {\n",
       "    outline: var(--dgcv-border-width, 2px) solid var(--dgcv-text-hover);\n",
       "    outline-offset: 2px;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:checked ~ .children-ul { display: none; }\n",
       "\n",
       "#tree-c5edb574 .fold-count {\n",
       "    display: none;\n",
       "    font-size: 11px;\n",
       "    border-left: none;\n",
       "    background-color: var(--dgcv-bg-alt);\n",
       "    color: var(--dgcv-text-alt);\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:checked + .compound-node .fold-count {\n",
       "    display: table-cell;\n",
       "    border-radius: 0 var(--dgcv-border-radius, 12px) var(--dgcv-border-radius, 12px) 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:checked + .compound-node:has(.note-msg) .fold-count {\n",
       "    border-bottom-left-radius: 0;\n",
       "    border-bottom-right-radius: 0;\n",
       "}\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:checked + .compound-node .cond-box { border-radius: 0; }\n",
       "\n",
       "#tree-c5edb574 .tree-toggle:checked + .compound-node.root-wrapper .node-label {\n",
       "    border-radius: var(--dgcv-border-radius, 12px) 0 0 var(--dgcv-border-radius, 12px);\n",
       "}\n",
       "    </style><div id=\"tree-c5edb574\" class=\"tree-container\"><ul><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f0\"><div class=\"compound-node root-wrapper\"><label class=\"node-label\" style=\"min-width: 10px;\" for=\"tree-c5edb574-f0\"><span class=\"cond-chip node-chip\">root</span>moduli stratfication by $\\mathfrak{aut}$</label><div class=\"fold-count\">68 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_1_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} = \\tau_{1}$,   $a_{2} = 0$,   $a_{3} = 0$,   $a_{1} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f1\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f1\"><span class=\"cond-chip node-chip\">case</span>a_2_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} = \\tau_{1}$,   $a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = 0$,   $r = -\\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_2_1.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 15\n",
       "algebra = su(3,1)</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_2_1.zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 15\n",
       "algebra = su(3)⋉[7-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_2_1.positive</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 15\n",
       "algebra = su(4)</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>a_2_2</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} = \\tau_{1}$,   $a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = 0$,   $r \\neq -\\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(3)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_1_1_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $\\tau_{3} \\neq \\tau_{2}$,   $a_{1} \\neq 0$,   $a_{3} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 3\n",
       "algebra = [3-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_2_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{3} = 0$,   $\\tau_{3} \\neq \\tau_{2}$,   $a_{1} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 3\n",
       "algebra = [3-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_3_1_1_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} = 0$,   $r = -\\tau_{1}^{2}$,   $\\tau_{3} \\neq \\tau_{2}$,   $a_{3} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f2\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f2\"><span class=\"cond-chip node-chip\">case</span>b_3_1_2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}$,   $\\tau_{3} \\neq \\tau_{2}$,   $a_{2} = 0$,   $a_{1} = 0$,   $a_{3} \\neq 0$,   $r \\neq -\\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_3_1_2.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$4 \\, a_{3}^{2} \\tau_{1} + {\\left(\\tau_{1}^{2} + r\\right)}^{2} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(2,1)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_3_1_2.zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$4 \\, a_{3}^{2} \\tau_{1} + {\\left(\\tau_{1}^{2} + r\\right)}^{2} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(2)⋉[6-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_3_1_2.positive</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$4 \\, a_{3}^{2} \\tau_{1} + {\\left(\\tau_{1}^{2} + r\\right)}^{2} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(3)⋉[1-d. abelian]</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f3\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f3\"><span class=\"cond-chip node-chip\">case</span>b_4_1_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $\\tau_{3} = -\\tau_{1}$,   $\\tau_{3} \\neq \\tau_{2}$,   $a_{2} = 0$,   $a_{1} = 0$,   $a_{3} = 0$,   $r = -\\tau_{1}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_1.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 11\n",
       "algebra = sl(2,R)⊕su(3)</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f4\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f4\"><span class=\"cond-chip node-chip\">case</span>b_4_1_2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} = 0$,   $a_{3} = 0$,   $r = -\\tau_{1}^{2}$,   $\\tau_{3} \\neq \\tau_{2}$</div></div></div><div class=\"fold-count\">4 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_2.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(2,1)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_2.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(2,1)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_2.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(3)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_2.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 9\n",
       "algebra = su(3)⋉[1-d. abelian]</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f5\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f5\"><span class=\"cond-chip node-chip\">case</span>b_4_1_3</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} = 0$,   $a_{3} = 0$,   $r = -\\tau_{3}^{2}$,   $\\tau_{3} \\neq \\tau_{2}$</div></div></div><div class=\"fold-count\">3 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_3.negative</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_3.zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{3} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⋉[4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_3.positive</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>b_4_1_4</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = \\tau_{1}$,   $a_{2} = 0$,   $a_{1} = 0$,   $a_{3} = 0$,   $\\tau_{3} \\neq \\tau_{2}$,   $r \\neq -\\tau_{3}^{2}$,   $r \\neq -\\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_1_1_1_1_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $a_{1} \\neq 0$,   $a_{2} \\neq 0$,   $a_{3} \\neq 0$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 3\n",
       "algebra = [3-d. abelian]</div></div></div></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f6\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f6\"><span class=\"cond-chip node-chip\">case</span>c_2_1_1_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{3} = 0$,   $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $a_{1} \\neq 0$,   $a_{2} \\neq 0$</div></div></div><div class=\"fold-count\">5 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_2_1_1_1.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$,   $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_2_1_1_1.zero_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} = 0$,   $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = [5-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_2_1_1_1.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$,   $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_2_1_1_1.plus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$,   $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_2_1_1_1.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$,   $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f7\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f7\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$,   $a_{1} \\neq 0$,   $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$</div></div></div><div class=\"fold-count\">8 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f8\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f8\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$,   $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$,   $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></div></div><div class=\"fold-count\">8 branches</div><div class=\"note-msg\"><div class=\"cell-content\">Note: $\\tau_{1} = \\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}, \\quad \\tau_{2} = -\\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}},\\quad\\text{and}\\quad \\tau_{3} = \\frac{1}{2} \\, X_{1} - \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}$</div></div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.minus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.zero_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⋉[4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.zero_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⋉[4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⊕sl(2,R)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.plus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⊕sl(2,R)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_1.reparameterized.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li></ul></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f9\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f9\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$,   $a_{1} \\neq 0$,   $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$</div></div></div><div class=\"fold-count\">8 branches</div></div><ul class=\"children-ul\"><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f10\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f10\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$,   $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$,   $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></div></div><div class=\"fold-count\">8 branches</div><div class=\"note-msg\"><div class=\"cell-content\">Note: $\\tau_{1} = \\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}, \\quad \\tau_{2} = -\\frac{1}{2} \\, X_{1} + \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}},\\quad\\text{and}\\quad \\tau_{3} = \\frac{1}{2} \\, X_{1} - \\frac{1}{2} \\, X_{2} - \\frac{X_{3}}{2 \\, X_{1} X_{2}}$</div></div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.minus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.zero_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⋉[4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.zero_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⋉[4-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⊕sl(2,R)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.plus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⊕sl(2,R)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_2.reparameterized.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$,   ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li></ul></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_1_3</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $a_{1} \\neq 0$,   $a_{1} \\neq -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$,   $a_{1} \\neq \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 3\n",
       "algebra = [3-d. abelian]</div></div></div></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f11\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f11\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$,   $a_{1} \\neq 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">5 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_1.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &lt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_1.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &lt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_1.zero_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} = 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = [5-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_1.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &gt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_1.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &gt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f12\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f12\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_2</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$,   $a_{1} \\neq 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_2.redundant</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">None</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 5\n",
       "algebra = matches subcases in c_3_1_2_1</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f13\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f13\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_3</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$,   $a_{1} \\neq 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">5 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_3.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &lt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_3.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &gt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_3.zero_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} = 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r = 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = [5-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_3.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &lt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_3.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &gt; 0$,   $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f14\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f14\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_4</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{2} = 0$,   $a_{3} = 0$,   $a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$,   $a_{1} \\neq 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$</div></div></div><div class=\"fold-count\">1 branch</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_3_1_2_4.redundant</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">None</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 5\n",
       "algebra = matches subcases in c_3_1_2_3</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f15\"><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f15\"><span class=\"cond-chip node-chip\">case</span>c_4_1_1_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$\\tau_{2} = -\\tau_{1}$,   $\\tau_{2} \\neq \\tau_{3}$,   $a_{1} = 0$,   $a_{2} = 0$,   $a_{3} = 0$,   $r = -\\tau_{1}^{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{1} \\neq -\\tau_{1}$</div></div></div><div class=\"fold-count\">4 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_1_1.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_1_1.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = sl(2,R)⊕su(2)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_1_1.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⊕sl(2,R)⋉[1-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_1_1.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 7\n",
       "algebra = su(2)⊕sl(2,R)⋉[1-d. abelian]</div></div></div></li></ul></li><li><input type=\"checkbox\" class=\"tree-toggle\" id=\"tree-c5edb574-f16\" checked><div class=\"compound-node\"><label class=\"node-label\" for=\"tree-c5edb574-f16\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1</label><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$,   $a_{3} = 0$,   $r = -\\tau_{1}^{2}$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$</div></div></div><div class=\"fold-count\">8 branches</div></div><ul class=\"children-ul\"><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.minus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.minus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.plus_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.plus_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.minus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &lt; 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = sl(2,R)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.plus_zero</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} &gt; 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = su(2)⋉[2-d. abelian]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.zero_plus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} = 0$,   $\\tau_{1} + \\tau_{3} &gt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = [5-d. solvable]</div></div></div></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_2_1.zero_minus</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">conditions</span><div class=\"cond-content\">$\\tau_{1} = 0$,   $\\tau_{1} + \\tau_{3} &lt; 0$</div></div></div><div class=\"complete-msg\"><span class=\"cond-chip sample-chip\">via numeric<br>sample</span><div class=\"cell-content\">dim. = 5\n",
       "algebra = [5-d. solvable]</div></div></div></li></ul></li><li><div class=\"compound-node\"><div class=\"node-label\"><span class=\"cond-chip node-chip\">case</span>c_4_1_3_1</div><div class=\"cond-box\"><div class=\"cond-compartment\"><span class=\"cond-chip\">parameters</span><div class=\"cond-content\">$a_{1} = 0$,   $a_{2} = 0$,   $a_{3} = 0$,   $\\tau_{1} \\neq \\tau_{2}$,   $\\tau_{1} \\neq \\tau_{3}$,   $\\tau_{2} \\neq \\tau_{3}$,   $r \\neq -\\tau_{3}^{2}$,   $r \\neq -\\tau_{2}^{2}$,   $r \\neq -\\tau_{1}^{2}$</div></div></div><div class=\"complete-msg\"><div class=\"cell-content\">dim. = 3\n",
       "algebra = [3-d. abelian]</div></div></div></li></ul></li></ul></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "symmetry_algebra_tree.tree_summary()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f09689c6",
   "metadata": {},
   "source": [
    "The following line produces a table summarizing properties of the moduli strata defined by leaves of the case tree:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "id": "09324868",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<link rel=\"stylesheet\" href=\"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/katex.min.css\" integrity=\"sha384-UA8juhPf75SzzAMA/4fo3yOU7sBJ0om7SCD2GHq0fZqZco6tr1UCV7nUbk9J90JM\" crossorigin=\"anonymous\">\n",
       "<script type=\"module\">\n",
       "    import renderMathInElement from \"https://cdn.jsdelivr.net/npm/katex@0.16.45/dist/contrib/auto-render.mjs\";\n",
       "    const renderRoot = document.body;\n",
       "    if (renderRoot) {\n",
       "        renderMathInElement(renderRoot, {\n",
       "            delimiters: [\n",
       "                {left: \"$$\", right: \"$$\", display: true},\n",
       "                {left: \"$\", right: \"$\", display: false}\n",
       "            ]\n",
       "        });\n",
       "    }\n",
       "</script><div id=\"tree-leaves-summary-947459bb\"><style>\n",
       "            #tree-leaves-summary-947459bb {\n",
       "    --dgcv-bg-primary: #f5f4f2;\n",
       "    --dgcv-text-main: #1c1c1e;\n",
       "    --dgcv-bg-surface: #eceae6;\n",
       "    --dgcv-text-heading: #2c2c30;\n",
       "    --dgcv-bg-alt: #f0eeeb;\n",
       "    --dgcv-bg-hover: #6b7280;\n",
       "    --dgcv-text-hover: #f5f4f2;\n",
       "    --dgcv-bg-action: #4a4a50;\n",
       "    --dgcv-text-on-action: #f5f4f2;\n",
       "    --dgcv-bg-action-hover: #6b7280;\n",
       "    --dgcv-bg-error: #cc3344;\n",
       "    --dgcv-text-on-error: #f5f4f2;\n",
       "    --dgcv-bg-success: #3a6644;\n",
       "    --dgcv-text-on-success: #f5f4f2;\n",
       "    --dgcv-border-main: #b0aaa0;\n",
       "    --dgcv-border-alt: #d8d4ce;\n",
       "    --dgcv-font-family: Georgia, serif;\n",
       "    --dgcv-text-alt: #4a4a50;\n",
       "    --dgcv-border-width: 1px;\n",
       "    --dgcv-special-background: linear-gradient(135deg, #eceae6 0%, #e4e0da 50%, #eceae6 100%);\n",
       "    --dgcv-table-shadow: none;\n",
       "    --dgcv-hover-transition: all 0.2s ease;\n",
       "    --dgcv-text-shadow: none;\n",
       "}\n",
       "            #tree-leaves-summary-947459bb {\n",
       "                max-width: 100%;\n",
       "                overflow-x: hidden;\n",
       "                font-family: var(--dgcv-font-family, inherit);\n",
       "                --m-r-tr: 10px; --m-r-br: 10px; --m-r-bl: 10px;\n",
       "                --s-r-tl: 10px; --s-r-tr: 10px; --s-r-br: 10px; --s-r-bl: 10px;\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-flex { display: flex; flex-direction: row; gap: 16px; align-items: flex-start; }\n",
       "            #tree-leaves-summary-947459bb .dgcv-main { flex: 0 1 auto; max-width: 100%; min-width: 0; display: flex; flex-direction: column; }\n",
       "            #tree-leaves-summary-947459bb .dgcv-side { flex: 0 0 320px; max-width: 40%; box-sizing: border-box; display: flex; flex-direction: column; align-items: stretch; }\n",
       "            #tree-leaves-summary-947459bb .dgcv-caption-wrapper { display: flex; justify-content: flex-start; align-items: flex-end; width: 100%; margin: 0; padding: 0; }\n",
       "            #tree-leaves-summary-947459bb .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border-top-left-radius: var(--dgcv-border-radius, 12px); \n",
       "                border-top-right-radius: var(--dgcv-border-radius, 12px); \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                max-width: 100%; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table { \n",
       "                width: 100%; table-layout: fixed; border-collapse: separate; border-spacing: 0; \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface)); \n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-image: var(--dgcv-border-image, none);\n",
       "                box-shadow: var(--dgcv-table-shadow, none); \n",
       "                border-radius: 0px var(--dgcv-border-radius, var(--m-r-tr)) var(--dgcv-border-radius, var(--m-r-br)) var(--dgcv-border-radius, var(--m-r-bl)); \n",
       "                overflow: hidden; \n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-table-wrap { overflow-x: auto; max-width: 100%;  }\n",
       "            #tree-leaves-summary-947459bb .dgcv-side-panel { \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-radius: var(--dgcv-border-radius, var(--s-r-tl)) var(--dgcv-border-radius, var(--s-r-tr)) var(--dgcv-border-radius, var(--s-r-br)) var(--dgcv-border-radius, var(--s-r-bl));\n",
       "                color: var(--dgcv-special-text,var(--dgcv-text-heading));\n",
       "                overflow: hidden; \n",
       "                background: var(--dgcv-special-background,var(--dgcv-bg-surface)); \n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-side-plaque {\n",
       "                border-radius: calc(var(--dgcv-border-radius, var(--s-r-tl)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-tr)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-br)) - 12px) calc(var(--dgcv-border-radius, var(--s-r-bl)) - 12px);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table td .table-cell { overflow-x: visible; white-space: normal; }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table thead th, #tree-leaves-summary-947459bb .dgcv-data-table th.col_heading { \n",
       "                background-color: var(--dgcv-bg-surface); \n",
       "                color: var(--dgcv-text-heading); \n",
       "                border-bottom: 2px solid var(--dgcv-border-main); \n",
       "                padding: 8px 12px; \n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table th.row_heading { \n",
       "                background-color: var(--dgcv-bg-surface) !important; \n",
       "                color: var(--dgcv-text-heading) !important; \n",
       "                padding: 8px 12px; \n",
       "                font-weight: bold;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody td, \n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody tr:nth-child(odd) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-primary);\n",
       "                color: var(--dgcv-text-main);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody tr:nth-child(even) td,\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody tr:nth-child(even) th.row_heading { \n",
       "                background-color: var(--dgcv-bg-alt);\n",
       "                color: var(--dgcv-text-alt);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody td { \n",
       "                padding: 8px 12px; \n",
       "                border-bottom: 1px solid var(--dgcv-border-alt); \n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody tr { transition: var(--dgcv-hover-transition, transform 0.2s, box-shadow 0.2s, background-color 0.2s); }\n",
       "#tree-leaves-summary-947459bb .dgcv-data-table tbody tr:hover td,\n",
       "#tree-leaves-summary-947459bb .dgcv-data-table tbody tr:hover th.row_heading { \n",
       "    background-color: var(--dgcv-bg-hover) !important; \n",
       "    color: var(--dgcv-text-hover) !important; \n",
       "    transform: var(--dgcv-hover-transform, none); \n",
       "}\n",
       "#tree-leaves-summary-947459bb .dgcv-data-table tbody tr:hover th.row_heading {\n",
       "    background-color: var(--dgcv-bg-surface) !important;\n",
       "    color: var(--dgcv-text-heading) !important;\n",
       "    transform: none !important;\n",
       "}\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table thead tr:first-child th:first-child  { border-top-left-radius: 0px; }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table thead tr:first-child th:last-child { border-top-right-radius: var(--dgcv-border-radius, var(--m-r-tr)); }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tfoot tr:last-child td:first-child { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody tr:last-child td:first-child, #tree-leaves-summary-947459bb .dgcv-data-table tbody tr:last-child th.row_heading { border-bottom-left-radius: var(--dgcv-border-radius, var(--m-r-bl)); }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tfoot tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-947459bb .dgcv-data-table tbody tr:last-child td:last-child  { border-bottom-right-radius: var(--dgcv-border-radius, var(--m-r-br)); }\n",
       "            #tree-leaves-summary-947459bb *::-webkit-scrollbar { height: 8px; width: 8px; }\n",
       "            #tree-leaves-summary-947459bb *::-webkit-scrollbar-track { background: transparent; }\n",
       "            #tree-leaves-summary-947459bb *::-webkit-scrollbar-thumb { \n",
       "                background: var(--dgcv-bg-alt); \n",
       "                border-radius: 10px; \n",
       "                border: 2px solid transparent; \n",
       "                background-clip: content-box; \n",
       "            }\n",
       "            #tree-leaves-summary-947459bb *::-webkit-scrollbar-thumb:hover { \n",
       "                background-color: var(--dgcv-border-main); \n",
       "            }\n",
       "#tree-leaves-summary-947459bb .dgcv-table-caption { \n",
       "                background: var(--dgcv-special-background, var(--dgcv-bg-surface));\n",
       "                color: var(--dgcv-special-text, var(--dgcv-text-heading)); \n",
       "                font-weight: bold; \n",
       "                padding: 8px 20px; \n",
       "                border: var(--dgcv-border-width, 1px) solid var(--dgcv-border-main); \n",
       "                border-bottom: none; \n",
       "                box-sizing: border-box; \n",
       "                text-align: left; \n",
       "                width: fit-content; \n",
       "                margin: 0;\n",
       "                text-shadow: var(--dgcv-text-shadow, none);\n",
       "                border-top-left-radius: 12px; \n",
       "                border-top-right-radius: 12px;\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .dgcv-table-caption .dgcv-plaque {\n",
       "                display: inline-block;\n",
       "                background: var(--plaque-fill);\n",
       "                padding: 4px 10px;\n",
       "                box-shadow: 0 1px 3px rgba(0, 0, 0, 0.1);\n",
       "                border: var(--dgcv-border-width, 1px) solid var(--plaque-border, var(--dgcv-border-main));\n",
       "                border-bottom: none;\n",
       "                border-top-left-radius: calc(12px - 4px);\n",
       "                border-top-right-radius: calc(12px - 4px);\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .section:not(:first-child) .dgcv-table-caption {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            #tree-leaves-summary-947459bb .section:not(:first-child) .dgcv-table-caption .dgcv-plaque {\n",
       "                border-top-left-radius: 0;\n",
       "                border-top-right-radius: 0;\n",
       "            }\n",
       "            @media (max-width: 900px) {\n",
       "                #tree-leaves-summary-947459bb .dgcv-flex { display: flex; flex-direction: column; align-items: flex-start; row-gap: 16px; }\n",
       "                #tree-leaves-summary-947459bb .dgcv-main, #tree-leaves-summary-947459bb .dgcv-side { max-width: 100%; width: 100%; }\n",
       "                #tree-leaves-summary-947459bb .dgcv-main { display: flex; flex-direction: column; grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-947459bb .dgcv-side { grid-row: unset; grid-column: unset; }\n",
       "                #tree-leaves-summary-947459bb {\n",
       "                    --m-r-tr: 10px;\n",
       "                    --m-r-br: 10px;\n",
       "                    --m-r-bl: 10px;\n",
       "                    --s-r-tl: 10px;\n",
       "                    --s-r-tr: 10px;\n",
       "                    --s-r-br: 10px;\n",
       "                    --s-r-bl: 10px;\n",
       "                }\n",
       "            }\n",
       "\n",
       "            </style><div class=\"dgcv-caption-wrapper\"><div class=\"dgcv-table-caption\">leaf summary for the tree: moduli stratfication by $\\mathfrak{aut}$</div></div><div class=\"dgcv-table-wrap\"><table class=\"dgcv-data-table\" style=\"table-layout:auto;\"><thead><tr><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">subcase</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">dim.</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">algebra</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">free parameters</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">parameter conditions</div></th><th class=\"col_heading\" style=\"text-align: left;\"><div class=\"table-cell\">further conditions</div></th></tr></thead><tbody><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_2_1.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">15</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3,1)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_2_1.zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">15</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3)⋉[7-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_2_1.positive</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">15</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(4)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_1.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">11</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(3)</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = -\\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_2_2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$, $r \\neq -\\tau_{1}^{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_3_1_2.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2,1)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}$, $a_{3} \\neq 0$, $r \\neq -\\tau_{1}^{2}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$4 \\, a_{3}^{2} \\tau_{1} + {\\left(\\tau_{1}^{2} + r\\right)}^{2} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_3_1_2.zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[6-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}$, $a_{3} \\neq 0$, $r \\neq -\\tau_{1}^{2}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$4 \\, a_{3}^{2} \\tau_{1} + {\\left(\\tau_{1}^{2} + r\\right)}^{2} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_3_1_2.positive</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\frac{\\tau_{1}^{3} - 2 \\, a_{3}^{2} + r \\tau_{1}}{\\tau_{1}^{2} + r}$, $a_{3} \\neq 0$, $r \\neq -\\tau_{1}^{2}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$4 \\, a_{3}^{2} \\tau_{1} + {\\left(\\tau_{1}^{2} + r\\right)}^{2} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_2.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2,1)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_2.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2,1)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_2.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_2.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">9</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(3)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_3.negative</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{3}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_3.zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{3}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{3} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_3.positive</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">complexified: sl(2,C)⊕sl(2,C)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{3}^{2}$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.minus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.zero_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.zero_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.plus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_1.reparameterized.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.minus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.zero_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.zero_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[4-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.plus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_2.reparameterized.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{X_{3}}$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\frac{X_{1}^{4} X_{2}^{2} - 2 \\, X_{1}^{3} X_{2}^{3} + X_{1}^{2} X_{2}^{4} + 2 \\, X_{1}^{2} X_{2} X_{3} + 2 \\, X_{1} X_{2}^{2} X_{3} + X_{3}^{2}}{4 \\, X_{1}^{2} X_{2}^{2}}$, $\\tau_{1} = \\frac{X_{1}^{2} X_{2} + X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} = -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{3} = \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $a_{1} \\neq 0$, $\\tau_{1} \\neq -\\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} + X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{1} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$, $\\tau_{2} \\neq \\frac{X_{1}^{2} X_{2} - X_{1} X_{2}^{2} - X_{3}}{2 \\, X_{1} X_{2}}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">${\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - 2 \\, \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$, ${\\left(\\tau_{1} - \\tau_{2} - \\tau_{3}\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_1_1.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = -\\tau_{1}$, $\\tau_{1} \\neq -\\tau_{1}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_1_1.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⊕su(2)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = -\\tau_{1}$, $\\tau_{1} \\neq -\\tau_{1}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_1_1.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = -\\tau_{1}$, $\\tau_{1} \\neq -\\tau_{1}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_1_1.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⊕sl(2,R)⋉[1-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">2</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = -\\tau_{1}$, $\\tau_{1} \\neq -\\tau_{1}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">a_1_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $\\tau_{3} = \\tau_{1}$, $a_{1} \\neq 0$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_3_1_1_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{2} = \\tau_{1}$, $a_{3} \\neq 0$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_4_1_4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $r \\neq -\\tau_{1}^{2}$, $r \\neq -\\tau_{3}^{2}$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_2_1_1_1.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{3} = 0$, $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$, $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_2_1_1_1.zero_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[5-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{3} = 0$, $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} = 0$, $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_2_1_1_1.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{3} = 0$, $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$, $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_2_1_1_1.plus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{3} = 0$, $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$, $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_2_1_1_1.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{3} = 0$, $r = -\\frac{\\tau_{1} \\tau_{2} \\tau_{3}^{2} - \\tau_{1} \\tau_{3}^{3} - \\tau_{2} \\tau_{3}^{3} + \\tau_{3}^{4} + 2 \\, a_{2}^{2} \\tau_{1} + 2 \\, a_{1}^{2} \\tau_{2} - 2 \\, a_{1}^{2} \\tau_{3} - 2 \\, a_{2}^{2} \\tau_{3}}{{\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} - \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{2} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + 2 \\, a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + 2 \\, a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$, $2 \\, {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} \\tau_{3} + a_{2}^{2} {\\left(\\tau_{1} - \\tau_{3}\\right)}^{2} + a_{1}^{2} {\\left(\\tau_{2} - \\tau_{3}\\right)}^{2} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_1.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &lt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_1.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &lt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_1.zero_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[5-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} = 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_1.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &gt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_1.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{2} + 36 \\, \\tau_{1} \\tau_{2}^{2} - 20 \\, \\tau_{2}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{2} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} &gt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{1} \\tau_{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} \\tau_{2}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} \\tau_{2}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{2}^{2} + \\tau_{2}^{3} - r \\tau_{1} + r \\tau_{2}} r + 4 \\, \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}} r &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_2.redundant</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$5$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">matches subcases in c_3_1_2_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{2}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{2}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_3.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &lt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_3.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &gt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_3.zero_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[5-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} = 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r = 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_3.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &lt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_3.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$-16 \\, \\tau_{1}^{2} \\tau_{3} + 36 \\, \\tau_{1} \\tau_{3}^{2} - 20 \\, \\tau_{3}^{3} + 4 \\, r \\tau_{1} - 4 \\, r \\tau_{3} - 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} &gt; 0$, $-16 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{1} \\tau_{3} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} \\tau_{3}^{2} + 20 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} \\tau_{3}^{2} + 4 \\, \\sqrt{-\\tau_{1} \\tau_{3}^{2} + \\tau_{3}^{3} - r \\tau_{1} + r \\tau_{3}} r + 4 \\, \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}} r &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_2_4.redundant</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$5$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">matches subcases in c_3_1_2_3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{3}^{2} + r\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)}}$, $a_{2} = 0$, $a_{3} = 0$, $a_{1} \\neq 0$, $r \\neq \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.minus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.minus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.plus_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.plus_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.minus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">sl(2,R)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &lt; 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.plus_zero</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">su(2)⋉[2-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} &gt; 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.zero_plus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[5-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} = 0$, $\\tau_{1} + \\tau_{3} &gt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_2_1.zero_minus</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[5-d. solvable]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r = -\\tau_{1}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$\\tau_{1} = 0$, $\\tau_{1} + \\tau_{3} &lt; 0$</div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_1_1_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[3-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">5</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $\\tau_{2} = \\tau_{1}$, $a_{1} \\neq 0$, $a_{3} \\neq 0$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">b_2_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[3-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{3} = 0$, $\\tau_{2} = \\tau_{1}$, $a_{1} \\neq 0$, $\\tau_{3} \\neq \\tau_{2}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_1_1_1_1_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[3-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">7</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} \\neq 0$, $a_{2} \\neq 0$, $a_{3} \\neq 0$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_3_1_1_3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[3-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{2} = 0$, $a_{3} = 0$, $r = \\tau_{1} \\tau_{2} - \\tau_{2}^{2} + \\tau_{1} \\tau_{3} - \\tau_{2} \\tau_{3} - \\tau_{3}^{2}$, $a_{1} \\neq -\\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$, $a_{1} \\neq 0$, $a_{1} \\neq \\frac{1}{2} \\, \\sqrt{2} \\sqrt{-{\\left(\\tau_{1} - \\tau_{2}\\right)} {\\left(\\tau_{1} - \\tau_{3}\\right)} {\\left(\\tau_{2} + \\tau_{3}\\right)}}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr><tr><td style=\"text-align: left;\"><div class=\"table-cell\">c_4_1_3_1</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">3</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">[3-d. abelian]</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">4</div></td><td style=\"text-align: left;\"><div class=\"table-cell\">$a_{1} = 0$, $a_{2} = 0$, $a_{3} = 0$, $r \\neq -\\tau_{1}^{2}$, $r \\neq -\\tau_{2}^{2}$, $r \\neq -\\tau_{3}^{2}$, $\\tau_{1} \\neq \\tau_{2}$, $\\tau_{1} \\neq \\tau_{3}$, $\\tau_{2} \\neq \\tau_{3}$</div></td><td style=\"text-align: left;\"><div class=\"table-cell\"></div></td></tr></tbody></table></div></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "symmetry_algebra_tree.leaf_summary(sort_by=['dim.'], reverse=True)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [
    "b1ad7774"
   ],
   "provenance": []
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

